Dependable Long-Horizon LLM Agents: A Trajectory-Centered Empirical Study of Where Errors Enter and Which Controls Reach Them

When an LLM agent fails part-way through a long task, the usual analysis records a symptom: a failure-mode label, or the agent and step judged responsible. It does not say where the error entered, which state carried it to the symptom, whether anything in the trajectory contradicted it, or which control could have caught it. We define an episode record that ties a candidate fault to its origin, propagation, detection, response and consequence, located by operational phase and state domain, and that names the control families whose observation and reach cover it. We turned the record into a written annotation protocol and applied it to 95 failed runs of six multi-agent systems from the public Who&When and MAD corpora, reading each trajectory in full. Faults enter early (median at 0.18 of the run), mostly as wrong decisions or fabrications over task state, and in 37 of 88 Who&When runs before the step the corpus' human labels mark as decisive. In 72% of failed runs the trajectory already contained evidence against the error before the failure; in 88% of those no agent acted on it. Something flagged a deviation in 31% of runs, but no response removed the deviated state. Independent judges reading the unused evidence, task contracts fixed at admission, and re-checking beliefs against the environment reach most episodes; restoring the agent's own state would have sufficed in 35 of 95 runs. A text scan of the raw corpus also shows that 45% of the hand-crafted Who&When failures ended with a provider content-filter crash after which the harness emitted a final answer no agent produced, a failure class that neither symptom taxonomies nor responsible-agent labels represent. Protocol, records and scripts are included.

==> anc/PROTOCOL.md <==
# Episode Annotation Protocol (v0.2)

Derived from the framework in the manuscript (Sec. 3: phases P0–P7, domains R1–R6, dynamics H1–H7; Eq. 3 episode record E = ⟨O, I_E, L, D, C, M, σ, U⟩; Table 5 control families; Sec. 6.2 case analyses). One record per **failed trajectory**. Annotate the **primary episode**: the earliest candidate fault whose consequences reach the trajectory's final failure. If a second, causally independent fault also reaches the failure, add it as `secondary` with the same fields (optional in the pilot).

Read the whole trajectory before filling anything. Anchor every claim to a step index (Who&When: `step` index in the normalized file; MAD: `L<line>` line number in the normalized file).

## 0. Trace-level fields (filled by script where possible)

| field | values |
|---|---|
| `trace_id` | dataset-prefixed id |
| `source` | `ww-hc` / `ww-ag` / `mad-human` / `mad-full` |
| `system` | agent framework (Magentic-One, AG2, MetaGPT, ChatDev, HyperAgent, AppWorld, OpenManus …) |
| `n_steps` | number of normalized steps (W&W) or lines (MAD) |
| `gold_step` | dataset's own decisive-mistake step, if given (W&W `mistake_step`) |
| `gold_modes` | dataset's own labels (MAST modes), if given |
| `outcome` | `wrong_output` (final answer/artifact wrong) / `no_output` (no answer to the task) / `unsafe` (policy or scope violated) / `process_only` (final answer correct, only the process failed — report separately, exclude from distance stats) |
| `harness_fault` | `none` / `provider_error` (model API error, e.g. content-filter HTTP 400, terminated the loop) / `framework_fallback_answer` (harness emitted a final answer not produced by any agent step) / `both` |
| `run_truncated` | `true` if the run ends without a terminate/final-answer action and without an explicit budget message |

## 1. Origin O — where the fault entered

| field | values | rule |
|---|---|---|
| `o_step` | int | the step at which the trajectory's state first deviates in a way that leads to the final failure. **Not** the step where the deviation becomes visible. |
| `o_phase` | P0–P7 | role of the operation at `o_step` (Table 2). P0 scope/authorize; P1 deliberate/decompose; P2 dispatch/execute; P3 observe/integrate; P4 verify/decide; P5 recover/escalate; P6 terminate/hand off; P7 audit. |
| `o_domain` | R1–R6 | the state that first carries the deviation. R2 task/knowledge (beliefs, plans, evidence); R3 action/observation interface (malformed call, parser, tool client); R4 environment/artifacts (files, repo, DB, external service); R5 coordination (messages, handoffs, shared memory, roles); R6 human/organizational (approvals, policy); R1 model/compute. |
| `o_kind` | one of: `decision` (model chose a wrong plan/action/answer with adequate information), `integration` (misread, dropped or over-trusted an observation or message), `fabrication` (asserted an unobserved fact or result), `interface` (tool/format/API failure or misuse), `environment` (external system returned wrong/stale/absent data), `coordination` (handoff, role, ownership, message routing), `specification` (task or role spec ambiguous/under-specified at admission) | Decision tree: spec defective at admission and the agent could not know → `specification`; asserted an unobserved fact/result or used a placeholder argument → `fabrication`; the contradicting observation was in the agent's input and was misread/dropped → `integration`; wrong choice with adequate information → `decision`; provider/API errors (incl. content filters) → `interface` with domain R3. |
| `o_invariant` | subset of `{G, A, I, B}` | which part of the task specification the fault threatens: G outcome, A authorized actions, I invariants, B budget. |

Anchoring: when a Magentic-One ledger "thought" and the dispatched message carry the same content, anchor to the earlier (thought) step.

Agreement with gold: record `o_vs_gold` ∈ {`same`, `earlier`, `later`, `n/a`} comparing `o_step` to `gold_step`.

## 2. Propagation L — how the error travelled

| field | values | rule |
|---|---|---|
| `hops` | list of `{step, phase, domain, how}` | each point where the deviated state is **re-used or transformed** (stored, summarized, sent to another agent, acted on, accepted by a verifier). Include the origin as hop 0 and the symptom as the last hop. 2–8 hops typical. |
| `domains_crossed` | list of R-codes in order, deduplicated | derived from hops |
| `dynamics` | subset of H1–H7 | H1 repeated exposure (same error type recurs); H2 contamination (deviated state retained and reused); H3 drift (divergence from explicit goal/plan/policy); H4 cascade (one error influences several later events); H5 external impact (effects outside the agent that restoration would not undo); H6 observability debt (diagnosis needed information the trace lacks); H7 resource exhaustion (budget/turn/time limit ended the run). Apply only when the distinguishing observation in Table 3 is present. |
| `external_effect` | `none` / `reversible` / `irreversible` / `unknown` | did any action change state in a shared or third-party system (message to a third party, shared file/DB, purchase, account change)? Writes inside the agent's own sandbox count as `none`. `irreversible` if no visible mechanism undoes it. |

## 3. Symptom M — where the failure became visible

| field | values |
|---|---|
| `m_step` | step where the failing output is emitted as final to the user/harness, or where the run ends (stall, crash, truncation). A wrong intermediate value is a hop, not the symptom. If a provider crash and a fallback answer coincide, `m_kind=wrong_output` and the crash goes to `harness_fault`. |
| `m_kind` | `wrong_output` / `incomplete` / `stall_or_loop` / `crash_or_error` / `unsafe_action` / `budget_exhausted` |
| `distance` | `m_step − o_step` (W&W: steps; MAD: lines — also give `distance_turns`, your count of agent turns between them) |

## 4. Evidence, detection D, response C

| field | values | rule |
|---|---|---|
| `evidence_present` | `yes` / `no` / `unclear` | **before `m_step`**, did the trajectory contain an observation, message or tool output that contradicted the erroneous belief/action? (e.g., the duplicate username on screen; a test that printed nothing; a teammate's objection.) |
| `evidence_step` | int or null | first such step |
| `evidence_timing` | `before_origin` / `after_origin` / `n/a` | evidence may precede the origin (the agent had the contradicting fact and deviated anyway). |
| `evidence_read` | `used` / `acknowledged_not_acted` / `seen_not_used` / `not_seen` / `n/a` | `used` = acted on it; `acknowledged_not_acted` = explicitly mentioned it, course unchanged; `seen_not_used` = in the agent's input, never mentioned; `not_seen` = never entered any agent's input. |
| `d_kind` | `none` / `hedge_only` / `self` / `other_agent` / `verifier_or_tool` / `human` | who, if anyone, flagged the deviation before the end; `hedge_only` = an agent expressed uncertainty but nobody acted |
| `d_step` | int or null | |
| `c_kind` | `none` / `retry` / `replan` / `rollback` / `compensate` / `escalate_or_ask` / `terminate` | response taken after detection (or without detection, if the agent spontaneously changed course) |
| `c_step` | int or null | |
| `c_effective` | `yes` / `partial` / `no` / `n/a` | did the response remove the deviated state or its effects? |

## 5. Indicated controls — what would have reached this episode

Choose every family from Table 5 whose **inspection basis** would have observed the deviation at or before `evidence_step`/`o_step` and whose **boundary** reaches the affected state. Mark the single most direct one as `control_primary`.

Codes: `TC` task contract / scope rule at P0 · `POL` deterministic runtime policy on calls/arguments · `IFS` information-flow separation (data vs authority) · `EVS` environment-verified task state (re-read the environment before believing) · `PROV` provenance / versioned memory with invalidation · `TEST` executable test or state oracle · `JUDGE` independent model judge reading evidence the worker did not use · `STAGE` transactional staging / effect log / replay-or-fork · `CKPT` checkpoint-and-restore of local state · `COORD` enforced ownership, versioned handoff, recipient check · `STALL` bounded-stall / termination rule that escalates · `HUMAN` human review packet / escalation.

Also record `restore_reach` ∈ {`sufficient`, `no_external_effect`, `no_contaminated_shared_state`, `no_fault_in_plan_or_policy`, `n/a`}: would restoring the agent's own state to just before `o_step` have been enough? `no_fault_in_plan_or_policy` = replaying from the checkpoint would reproduce the same fault (bad plan, missing capability, stop rule).

## 6. MAST symptom labels (for the crosswalk)

`mast_modes`: list of MAST 14-mode codes (1.1–3.3, published taxonomy) you would assign to the **same failure**. For MAD traces compare with `gold_modes`. The point of the crosswalk: one symptom label ↔ several (phase, domain, dynamic) cells and vice versa.

## 6b. Secondary episode (optional)

`secondary`: `null`, or `{o_step, o_phase, o_domain, o_kind, relation}` for a causally independent second fault that also reaches the failure (`relation` ∈ `independent` / `consequence` / `harness`). Do not record consequences of the primary fault here; they are hops.

## 7. Uncertainty U and notes

`confidence` ∈ {`high`, `medium`, `low`} for `o_step`/`o_phase`/`o_domain` jointly; `notes`: ≤3 sentences justifying the origin choice and naming the strongest alternative origin.

## Output format

One JSON object per trace, written to `annotation/full/<trace_id>.<annotator>.json`, keys exactly as the field names above (plus `annotator`, `protocol_version`). Unknown → `null`, never omit a key.


==> anc/README.md <==
Ancillary files for "Dependable Long-Horizon LLM Agents: A Trajectory-Centered Empirical Study".
- PROTOCOL.md, schema_skeleton.json: annotation protocol v0.2 and record schema.
- records/: one JSON episode record per annotated failed run (96 files).
- scripts/normalize.py: rebuilds normalized traces from the public datasets
  (huggingface: Kevin355/Who_and_When, mcemri/MAD) placed under data/raw/.
- scripts/aggregate.py: validates records and prints distributions.
- scripts/stats.py: produces every number, table and figure in the paper
  (the generated numbers and table rows are inlined in main.tex / sections/results.tex).


==> anc/records/mad-human-000.claude.json <==
{
 "trace_id": "mad-human-000",
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "source": "mad-human",
 "system": "AppWorld",
 "n_steps": 805,
 "gold_step": null,
 "gold_modes": [
  "1.5 Unaware of stopping conditions",
  "3.3 Ignoring suggestions from agents"
 ],
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": null,
 "o_step": 482,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "n/a",
 "hops": [
  {
   "step": 482,
   "phase": "P1",
   "domain": "R2",
   "how": "Spotify agent, having just read that the access token is 'obtained from spotify app login' (L0420) and having seen the login API (L0050), decides it must be handed an access token instead of logging in; asks the supervisor for a token (L0483)."
  },
  {
   "step": 499,
   "phase": "P5",
   "domain": "R5",
   "how": "Request for an 'access token' is forwarded to the Supervisor as the message-loop result; the mis-framed need (token rather than credentials/login) now lives in the supervisor's context."
  },
  {
   "step": 505,
   "phase": "P2",
   "domain": "R2",
   "how": "Supervisor acts on the framing: dumps account passwords believing a token is among them."
  },
  {
   "step": 668,
   "phase": "P1",
   "domain": "R2",
   "how": "Despite having stated at L0598 that the password is not the access token, Supervisor decides to use the Spotify password as the token (reasoning-action mismatch); first attempt fails on a TypeError (L0678)."
  },
  {
   "step": 693,
   "phase": "P2",
   "domain": "R5",
   "how": "Password is sent to the Spotify agent labelled as an access token in the message text."
  },
  {
   "step": 713,
   "phase": "P2",
   "domain": "R3",
   "how": "Spotify agent trusts the label and calls show_playlist_library with the password as access_token; API returns 401 (L0722)."
  },
  {
   "step": 729,
   "phase": "P5",
   "domain": "R5",
   "how": "Spotify agent again asks the supervisor for a 'valid access token' instead of proposing login; same dead-end request repeated."
  },
  {
   "step": 751,
   "phase": "P6",
   "domain": "R2",
   "how": "Supervisor concludes the token is unobtainable and calls complete_task(status='fail'); no song review is ever written (evaluation L0763-L0804 all no_op_fail)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 751,
 "m_kind": "incomplete",
 "distance": 269,
 "distance_turns": 6,
 "evidence_present": "yes",
 "evidence_step": 420,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "verifier_or_tool",
 "d_step": 722,
 "c_kind": "terminate",
 "c_step": 751,
 "c_effective": "no",
 "controls": [
  "COORD",
  "TC",
  "JUDGE",
  "STALL",
  "HUMAN"
 ],
 "control_primary": "COORD",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.1",
  "2.6",
  "2.2"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "Origin placed at the Spotify agent's decision (L0482-L0483) to request an externally supplied access token rather than log in with credentials, although the API doc it had just printed says the token is obtained from login (L0420) and the login API was listed (L0050); every later move (password dump, password-as-token, 401, give-up) follows from that framing. Strongest alternative origin is the Supervisor's L0668 decision to pass the password as a token right after it had itself noted at L0598 that the password is not the token (a clearer reasoning-action mismatch, and the point where the self-detection at L0598 was abandoned); a weaker alternative is L0006 (supervisor delegated without supplying credentials). Detection recorded as the 401 tool error at L0722; the supervisor's own L0598 remark is an earlier self-flag of the sub-belief 'password == token' that was briefly acted on (replan at L0599) and then ignored. Protocol ambiguity: evidence_step (L0420) precedes o_step because the contradicting document was read before the wrong decision; and c_kind had to choose between the ignored self-detection/replan (L0598-599) and the final terminate (L0751)."
}

==> anc/records/mad-human-002.claude.json <==
{
 "trace_id": "mad-human-002",
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "source": "mad-human",
 "system": "AG2",
 "n_steps": 145,
 "gold_step": null,
 "gold_modes": [
  "1.5 Unaware of stopping conditions",
  "3.3 Ignoring suggestions from agents"
 ],
 "outcome": "process_only",
 "harness_fault": "none",
 "run_truncated": null,
 "o_step": 56,
 "o_phase": "P6",
 "o_domain": "R5",
 "o_kind": "integration",
 "o_invariant": [
  "B",
  "G"
 ],
 "o_vs_gold": "n/a",
 "hops": [
  {
   "step": 56,
   "phase": "P6",
   "domain": "R5",
   "how": "mathproxyagent receives the assistant's explicit verdict that the problem is unsolvable (L0049) and, because no \\boxed{} appears, drops its content and emits the templated 'Continue. Please keep solving...' instead of terminating or escalating"
  },
  {
   "step": 63,
   "phase": "P5",
   "domain": "R5",
   "how": "Assistant escalates: states the two specific missing quantities and asks the proxy to supply one"
  },
  {
   "step": 75,
   "phase": "P6",
   "domain": "R5",
   "how": "Proxy repeats the identical 'Continue' message; loop now visible"
  },
  {
   "step": 89,
   "phase": "P6",
   "domain": "R5",
   "how": "Third identical 'Continue' after assistant's L0082 refusal"
  },
  {
   "step": 103,
   "phase": "P6",
   "domain": "R5",
   "how": "Fourth identical 'Continue' after assistant's L0096 request"
  },
  {
   "step": 110,
   "phase": "P6",
   "domain": "R2",
   "how": "Assistant compensates by wrapping the non-answer in \\boxed{\\text{Data insufficient...}} so that the proxy's stop rule fires; run ends with correct verdict after 4 wasted rounds"
  }
 ],
 "domains_crossed": [
  "R5",
  "R2"
 ],
 "dynamics": [
  "H1"
 ],
 "external_effect": "none",
 "m_step": 75,
 "m_kind": "stall_or_loop",
 "distance": 19,
 "distance_turns": 2,
 "evidence_present": "yes",
 "evidence_step": 49,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "other_agent",
 "d_step": 63,
 "c_kind": "compensate",
 "c_step": 110,
 "c_effective": "partial",
 "controls": [
  "STALL",
  "TC",
  "HUMAN"
 ],
 "control_primary": "STALL",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.5",
  "2.5",
  "1.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "Origin at L0056: the proxy's termination check keys only on the presence of \\boxed{} and ignores the assistant's message content, so a legitimate 'unsolvable / data insufficient' verdict (L0049, which is the gold answer) is treated as non-terminal and the same templated prompt is re-sent four times; the final outcome is correct, so the failure is procedural (wasted turns, pressure toward a fabricated number) rather than a wrong output. Strongest alternative origin: L0049 as a P6 R2 'decision' fault by the assistant, which did not put its abstention in \\boxed{} as the format instruction (L0039) required, which would have ended the run immediately; a second alternative is to classify the origin as 'specification' (the proxy role's stop rule is under-specified for abstention outcomes). Detection credited to the assistant (L0063 onward) which repeatedly flagged that continuing is impossible; its final compensation (L0110) ended the loop but could not recover the spent turns, hence 'partial'."
}

==> anc/records/mad-human-007.claude.json <==
{
 "trace_id": "mad-human-007",
 "source": "mad-human",
 "system": "AG2",
 "n_steps": 121,
 "gold_step": null,
 "gold_modes": [
  "3.3 Lack of result verification"
 ],
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 52,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "n/a",
 "hops": [
  {
   "step": 52,
   "phase": "P1",
   "domain": "R2",
   "how": "Assistant's 'Key Idea' plans to subtract 'the number Jane refused' from the total, treating the refused 10 cards as if they left Maria's collection; the problem text (L0045) says Jane refuses, so no cards leave."
  },
  {
   "step": 61,
   "phase": "P2",
   "domain": "R2",
   "how": "Plan is turned into code: cards_after_jane_refusal = total_cards - 10, then - 50, giving 290 instead of 300."
  },
  {
   "step": 76,
   "phase": "P3",
   "domain": "R3",
   "how": "mathproxyagent executes the code and returns '29.0'; nothing in the output flags the error, and the non-integer-typed result is not questioned."
  },
  {
   "step": 84,
   "phase": "P6",
   "domain": "R2",
   "how": "Assistant accepts the number without re-reading the problem and emits \\boxed{29}; ground truth is 30."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 84,
 "m_kind": "wrong_output",
 "distance": 32,
 "distance_turns": 2,
 "evidence_present": "yes",
 "evidence_step": 45,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "JUDGE",
  "TC"
 ],
 "control_primary": "JUDGE",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.2"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The deviation enters at L0052 when the solver's plan subtracts the 10 cards Jane refused; the problem statement (L0045, in the agent's input) already states that Jane refuses, so the information was adequate and the plan is a misreading of a distraction sentence. The code (L0061) and the final \\boxed{29} (L0084) are faithful executions of that plan, and the proxy only executes code, so there is no later independent fault. Strongest alternative labelling: o_kind=integration (misread task text) rather than decision; no alternative origin step."
}


==> anc/records/mad-human-009.claude.json <==
{
 "trace_id": "mad-human-009",
 "source": "mad-human",
 "system": "MetaGPT",
 "n_steps": 107,
 "gold_step": null,
 "gold_modes": [
  "1.2 Inconsistency between reasoning and action",
  "1.6 Backtracking interruption"
 ],
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 75,
 "o_phase": "P4",
 "o_domain": "R5",
 "o_kind": "coordination",
 "o_invariant": [
  "G",
  "I"
 ],
 "o_vs_gold": "n/a",
 "hops": [
  {
   "step": 75,
   "phase": "P4",
   "domain": "R5",
   "how": "After the (unlogged) review at L0074, Bob(SimpleTester) writes a second test file (L0076-L0102) asserting that negative income/expense/saving are rejected and that balance 'should ignore negative values' - behaviour that the only code in the chat (L0006-L0036) does not implement and that the prompt never asked for. The implied requirement is encoded in tests but never handed to the coder, who owns the code."
  },
  {
   "step": 103,
   "phase": "P6",
   "domain": "R5",
   "how": "Charlie(SimpleReviewer) is invoked once more and the log ends: Alice(SimpleCoder) never receives a revision turn, no test is ever executed, and the run stops with a code artifact that fails its own delivered test suite (e.g. add_income(-500) yields -500, not 0)."
  }
 ],
 "domains_crossed": [
  "R5"
 ],
 "dynamics": [
  "H3",
  "H6",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 103,
 "m_kind": "incomplete",
 "distance": 28,
 "distance_turns": 1,
 "evidence_present": "yes",
 "evidence_step": 4,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "COORD",
  "TEST",
  "STALL",
  "TC"
 ],
 "control_primary": "COORD",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.6",
  "3.1",
  "3.2"
 ],
 "secondary": {
  "o_step": 1,
  "o_phase": "P0",
  "o_domain": "R5",
  "o_kind": "specification",
  "relation": "harness"
 },
 "confidence": "low",
 "notes": "The code at L0004-L0037 is a reasonable answer to the prompt and the first tests (L0038-L0073) match it, so the state first deviates at L0075 when the tester produces tests for input-validation behaviour the code does not have and nobody is scheduled to add: the review that presumably motivated them (L0074) is absent from the log, and the fixed Coder->Tester->Reviewer->Tester->Reviewer round budget ends the run without a coder revision or a test execution. Confidence is low because the reviewer's content is unlogged (H6): if Charlie requested negative-value handling the fault is routing/ownership (coordination, as recorded); if not, the tester invented requirements and the origin is a decision at the same line. The team/round configuration admitted at L0001 is recorded as a harness-level secondary because replaying from any checkpoint would reproduce the missing revision turn."
}


==> anc/records/mad-human-012.claude.json <==
{
 "trace_id": "mad-human-012",
 "source": "mad-human",
 "system": "AG2",
 "n_steps": 202,
 "gold_step": null,
 "gold_modes": [
  "1.1 Poor task constraint compliance",
  "2.2 Fail to elicit clarification",
  "2.3 Derailment from task",
  "3.3 Lack of result verification"
 ],
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 100,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "n/a",
 "hops": [
  {
   "step": 100,
   "phase": "P2",
   "domain": "R2",
   "how": "First code block models daily usage as 20% of the ORIGINAL 5-inch stick (total_chalk * 0.2 = 1 inch/day) and bolts on an ad-hoc '-1 day' correction, instead of 20% of the remaining chalk with a stop when length < 2 inches; the ambiguous/contradictory wording (45% = '1.5 times' usual) is not raised."
  },
  {
   "step": 114,
   "phase": "P3",
   "domain": "R3",
   "how": "Because the code was split into two blocks, the executor returns NameError for days_remaining; this process fault is detected by the tool and does not touch the modelling error."
  },
  {
   "step": 148,
   "phase": "P5",
   "domain": "R2",
   "how": "Retry merges the blocks but keeps the same per-day constant (1 inch) and rewrites the stop rule as floor((remaining - 2)/1), so the deviated model survives the recovery."
  },
  {
   "step": 160,
   "phase": "P3",
   "domain": "R3",
   "how": "Executor prints 0."
  },
  {
   "step": 167,
   "phase": "P6",
   "domain": "R2",
   "how": "Assistant emits \\boxed{0} and rationalises that 'the teacher has used up all the usable chalk on Monday' although its own computation left 2.75 inches (> 2); ground truth 2."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 167,
 "m_kind": "wrong_output",
 "distance": 67,
 "distance_turns": 4,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "JUDGE",
  "TC",
  "HUMAN"
 ],
 "control_primary": "JUDGE",
 "restore_reach": "sufficient",
 "mast_modes": [
  "2.2",
  "3.2"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The plan at L0054-L0060 is still correct; the state first deviates at L0100 where the daily consumption is fixed at 20% of the original stick rather than of the remaining chalk, and that model is carried unchanged through the retry at L0148 to the final \\boxed{0}. The NameError at L0114 is a separate, self-corrected process fault (detected by the tool, retried at L0126) that does not reach the final answer, so it is recorded as a hop rather than as detection of the primary deviation. Strongest alternative: o_kind=specification at L0047 (the problem text is internally inconsistent, '1.5 times' vs 45%/20%, and '20% of the chalk' is ambiguous), which is why gold lists 'fail to elicit clarification'; I keep decision because the agent's own arithmetic (2.75 inches left, limit 2) already contradicts an answer of 0 under any reading."
}


==> anc/records/mad-human-014.claude.json <==
{
 "trace_id": "mad-human-014",
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "source": "mad-human",
 "system": "MetaGPT",
 "n_steps": 47,
 "gold_step": null,
 "gold_modes": [
  "2.2 Fail to elicit clarification",
  "3.2 Lack of critical verification"
 ],
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": null,
 "o_step": 4,
 "o_phase": "P0",
 "o_domain": "R2",
 "o_kind": "specification",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "n/a",
 "hops": [
  {
   "step": 4,
   "phase": "P0",
   "domain": "R2",
   "how": "Coder (Alice) admits the ambiguous prompt 'Fibonacci numbers up to a given number' (L0003) and silently commits to a 'values strictly below limit' interpretation without asking which reading is meant"
  },
  {
   "step": 8,
   "phase": "P2",
   "domain": "R4",
   "how": "Code artefact written under that interpretation; loop seeds [0,1] so limit 0/1/negative return [0,1] (a value >= limit) and limit 2 returns [0,1,1] - edge cases inconsistent with the chosen semantics"
  },
  {
   "step": 17,
   "phase": "P4",
   "domain": "R5",
   "how": "Tester (Bob) writes assertions under his own, different edge-case semantics (0->[0], 1->[0], 2->[0,1], -1->[0]); test file contradicts the code on 4 of 5 cases but is only written, never executed"
  },
  {
   "step": 27,
   "phase": "P4",
   "domain": "R5",
   "how": "Reviewer (Charlie) acts; review text not captured in the log, only the action header"
  },
  {
   "step": 35,
   "phase": "P4",
   "domain": "R5",
   "how": "Bob re-issues the test file changing only limit-1 expectation to [0,1] (aligning that one case to the buggy code); limit-0 and negative assertions still contradict the code; still no execution"
  },
  {
   "step": 43,
   "phase": "P6",
   "domain": "R5",
   "how": "Second review action header; run ends with no executed test, no code fix, no clarification and no final deliverable decision"
  }
 ],
 "domains_crossed": [
  "R2",
  "R4",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H4",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 43,
 "m_kind": "incomplete",
 "distance": 39,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 17,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "other_agent",
 "d_step": 27,
 "c_kind": "retry",
 "c_step": 28,
 "c_effective": "no",
 "controls": [
  "TC",
  "HUMAN",
  "TEST",
  "JUDGE"
 ],
 "control_primary": "TC",
 "restore_reach": "sufficient",
 "mast_modes": [
  "2.2",
  "3.2",
  "3.1"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "Origin placed at L0004: the coder admits an under-specified prompt ('up to a given number' = count or value limit?) and commits to one reading without clarification; everything downstream (edge-case bugs in the code, a test suite written under a different reading, a review that only triggers a cosmetic test rewrite) inherits that unresolved ambiguity, and no test is ever executed. Strongest alternative origin: L0008 as a P2 R4 'decision' fault (the while-loop seeding makes limit<=1 return [0,1]), with the unexecuted tests as a separate P4 verification gap. Evidence is the tester's assertion L0017 (generate_fibonacci(0)==[0]) which contradicts what the code actually returns; the reviewer and tester both saw the code/test pair yet the follow-up only edited one assertion toward the code instead of running tests or asking the user; reviewer text is missing from the log (H6), so d_step/d_kind are inferred from the fact that the review triggered a rewrite."
}

==> anc/records/mad-human-016.claude.json <==
{
 "trace_id": "mad-human-016",
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "source": "mad-human",
 "system": "MetaGPT",
 "n_steps": 126,
 "gold_step": null,
 "gold_modes": [
  "1.1 Disobey Task Specification",
  "3.2 No or Incomplete Verification",
  "3.3 Incorrect Verification"
 ],
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "o_step": 36,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "n/a",
 "hops": [
  {
   "step": 36,
   "phase": "P1",
   "domain": "R2",
   "how": "SimpleCoder inverts the stated rule: because uppercase precedes lowercase, 'Carrot' < 'car' (C=67 < c=99), yet the comment concludes strB > strC; option 0's second clause is thereby judged true (correct answer is option 2)."
  },
  {
   "step": 43,
   "phase": "P6",
   "domain": "R2",
   "how": "Wrong conclusion emitted as the deliverable 'The answer is (0)' after explicitly skipping analysis of options 1-3 (L0040-L0041)."
  },
  {
   "step": 63,
   "phase": "P4",
   "domain": "R5",
   "how": "SimpleTester derives tests from the coder's belief rather than from the question: asserts strB > strC (would fail if executed in Python) and asserts the answer equals '(0)'; tests are never run."
  },
  {
   "step": 79,
   "phase": "P4",
   "domain": "R5",
   "how": "SimpleReviewer accepts the content and criticises only the Java-compareTo-vs-Python-operator form of the tests; the inverted ordering is not questioned."
  },
  {
   "step": 100,
   "phase": "P4",
   "domain": "R2",
   "how": "SimpleTester re-encodes the same wrong ordering in a compareTo-sign simulation ((strB>strC)-(strB<strC) > 0 evaluates to -1 > 0, False); again never executed."
  },
  {
   "step": 118,
   "phase": "P4",
   "domain": "R5",
   "how": "SimpleReviewer again critiques simulation fidelity only (itself incorrect: the sign simulation matches Java for these ASCII strings); loop ends at L0126 with the wrong answer standing and no test ever run."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H4",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 126,
 "m_kind": "wrong_output",
 "distance": 90,
 "distance_turns": 4,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": null,
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TEST",
  "JUDGE",
  "STALL"
 ],
 "control_primary": "TEST",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.2",
  "3.3",
  "1.1"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "Origin is the coder's reasoning line L0036-L0037, which applies the given rule 'uppercase precedes lowercase' backwards for the strB/strC pair (correct answer is option 2, not 0); the agent had all information needed (rule stated at L0009 and restated by itself at L0028), so this is a decision fault, not integration. Alternative origin: L0040-L0041, where the coder stops without evaluating options 1-3 (an incomplete-verification fault that would have exposed option 2 as the only consistent choice); it is downstream of the inversion and is treated as hop 1. Evidence marked 'no' strictly: the two test files (L0063, L0100) would have failed if executed and so would have contradicted the belief, but no execution output exists in the trace, and the premise at L0009 is a rule requiring inference rather than an observation; the reviewer's two critiques address form only, so no detection. Protocol ambiguity: m_step could be L0043 (first appearance of the wrong answer, distance 7 lines / 0 turns) rather than the end of the log L0126 chosen here; and the question prompt as 'evidence seen_not_used' vs 'no evidence' is underspecified."
}

==> anc/records/mad-human-018.claude.json <==
{
 "trace_id": "mad-human-018",
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "source": "mad-human",
 "system": "GAIA",
 "n_steps": 523,
 "gold_step": null,
 "gold_modes": [],
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "o_step": 192,
 "o_phase": "P6",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "n/a",
 "hops": [
  {
   "step": 192,
   "phase": "P6",
   "domain": "R2",
   "how": "python printed the correct answer 17 (thousand hours, L0187); the executor's final-results report re-expresses it as '17,000 hours' (wrong unit for 'how many thousand hours', comma separator the task forbids)"
  },
  {
   "step": 208,
   "phase": "P6",
   "domain": "R5",
   "how": "executor calls terminate(status=success) having done all 5 plan steps inside plan step 0; the flow only marks step 0 complete (L0213) and no result value is handed to the flow"
  },
  {
   "step": 216,
   "phase": "P2",
   "domain": "R2",
   "how": "flow re-runs the executor for plan steps 1-4; the executor replays the whole chain from its retained memory (perigee L0216, time L0272, conversion L0297), so the same stored answer representation is reused"
  },
  {
   "step": 349,
   "phase": "P6",
   "domain": "R2",
   "how": "second full pass re-emits the identical '17,000 hours' final-results block and terminates again (L0365)"
  },
  {
   "step": 372,
   "phase": "P6",
   "domain": "R5",
   "how": "flow's finalize summary reports 'all five steps completed' with no numeric answer at all; the returned result string (L0382-L0522) carries only the misformatted '17,000 hours' from step logs (L0445, L0452)"
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H4",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 372,
 "m_kind": "wrong_output",
 "distance": 180,
 "distance_turns": 14,
 "evidence_present": "unclear",
 "evidence_step": null,
 "evidence_timing": null,
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TC",
  "POL",
  "JUDGE",
  "COORD"
 ],
 "control_primary": "TC",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.1",
  "1.3",
  "2.4",
  "3.2"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The executor computed the right quantity (round(356999/21.02/1000)=17 at L0187) but at L0192 chose to report it as '17,000 hours', violating the GAIA answer contract (integer thousand-hours, no comma separators; gold 17); this representation is reused in every later sub-run and is the only number in the final result, while the flow's finalize (L0371-L0380) drops the answer entirely. Strongest alternative origins: (a) L0016/L0084 the plan drops the task's 'use the Wikipedia perigee value' constraint and the executor takes NASA's 357,000 km instead of Wikipedia's 356,400 km, a spec violation that does not change the rounded result; (b) a causally independent coordination fault at L0208/L0371 (R5, P6): the executor completes the whole task under plan step 0 and the flow never receives the result, causing four redundant replays, a max-steps sub-run marked complete after a NameError (L0317-L0318, 3.2), and an answer-less summary. Evidence is 'unclear' because the original prompt (which states the format and source constraints) is not logged in the trace (L0003), so no in-trace line directly contradicts the misformatting; the printed '17' at L0187 is the un-deviated value rather than a contradiction."
}

==> anc/records/ww-ag-005.claude.json <==
{
  "trace_id": "ww-ag-005",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 9,
  "gold_step": 3,
  "gold_modes": null,
  "annotator": "claude",
  "protocol_version": "0.2",
  "outcome": "wrong_output",
  "harness_fault": "none",
  "run_truncated": false,
  "o_step": 3,
  "o_phase": "P5",
  "o_domain": "R2",
  "o_kind": "decision",
  "o_invariant": ["G"],
  "o_vs_gold": "same",
  "hops": [
    {"step": 3, "phase": "P5", "domain": "R2", "how": "While repairing the step-1 script (which had returned 0 because it fetched only the newest 500 revisions), DataVerification_Expert silently changes the cutoff from 2018-04-01 (start of the release month, as the task requires) to 2018-04-20 (release day) while keeping the print label 'before the release month'; the fix for pagination is correct, the new cutoff is not."},
    {"step": 4, "phase": "P3", "domain": "R4", "how": "Computer_terminal runs the repaired script and returns 610, which includes the pre-launch editing burst of 1-19 April 2018; the number is labelled as 'before the release month'."},
    {"step": 5, "phase": "P4", "domain": "R2", "how": "The same agent judges 610 'more plausible' than 0, asserts that 'proper date comparison ensured an accurate count' without re-reading the constant, and publishes the summary (God of War / April 2018 / 610) as the finding; ground truth is 60."},
    {"step": 7, "phase": "P6", "domain": "R2", "how": "With no other agent responding, DataVerification_Expert self-approves and emits TERMINATE (repeated at step 8)."}
  ],
  "domains_crossed": ["R2", "R4"],
  "dynamics": ["H2"],
  "external_effect": "none",
  "m_step": 5,
  "m_kind": "wrong_output",
  "distance": 2,
  "distance_turns": null,
  "evidence_present": "no",
  "evidence_step": null,
  "evidence_timing": "n/a",
  "evidence_read": "n/a",
  "d_kind": "none",
  "d_step": null,
  "c_kind": "none",
  "c_step": null,
  "c_effective": "n/a",
  "controls": ["JUDGE", "TEST", "TC"],
  "control_primary": "JUDGE",
  "restore_reach": "sufficient",
  "mast_modes": ["1.1", "3.3"],
  "secondary": null,
  "confidence": "high",
  "notes": "Game identification (God of War, BAFTA 2019) and release month (April 2018) are correct, and the step-1 script's real defect (no pagination, so zero pre-2018 revisions) was detected at step 3 from the implausible 0 and fixed; the final failure therefore originates in that repair itself, where the cutoff constant was moved from the first day of the release month to the release day, which pulls in roughly 550 launch-month edits. The deviation never produced a contradicting observation: 610 looked plausible and the mismatch between the code constant and the printed label was never re-read, so the step-5 verification is a narrative claim rather than a check. The strongest alternative origin is step 1 (first buggy script), but that fault was fully corrected and does not reach the final answer."
}


==> anc/records/ww-ag-007.claude.json <==
{
  "trace_id": "ww-ag-007",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 10,
  "gold_step": 5,
  "gold_modes": null,
  "outcome": "no_output",
  "harness_fault": "none",
  "run_truncated": true,
  "o_step": 4,
  "o_phase": "P1",
  "o_domain": "R2",
  "o_kind": "fabrication",
  "o_invariant": ["G", "B"],
  "o_vs_gold": "earlier",
  "hops": [
    {"step": 4, "phase": "P1", "domain": "R2", "how": "After one arXiv query misses (step 2), ScientificPaperAnalysis_Expert asserts 'we cannot do this [search elsewhere] directly here' and re-plans to 'assume that we have obtained the correct paper', asking for a 'hypothetical path to the PDF'; the step-3 refined query is never executed."},
    {"step": 5, "phase": "P2", "domain": "R3", "how": "The assumption is concretised as a placeholder argument './Hiccup_Fish_Diet.pdf' passed to functions.extract_pdf_text; the agent states the file is hypothetical and runs the extraction anyway."},
    {"step": 6, "phase": "P2", "domain": "R3", "how": "Same placeholder call resubmitted (now without the import), wasting another turn; step 7 returns NameError for extract_pdf_text."},
    {"step": 8, "phase": "P2", "domain": "R3", "how": "NumericalAnalysis_Expert keeps the hypothetical path and rewrites the extractor with PyPDF2 (the file-existence question is still not raised)."},
    {"step": 9, "phase": "P6", "domain": "R4", "how": "Terminal reports 'No such file or directory: ./Hiccup_Fish_Diet.pdf'; the conversation ends at the turn limit with no paper located and no volume reported (ground truth 0.1777 m^3)."}
  ],
  "domains_crossed": ["R2", "R3", "R4"],
  "dynamics": ["H2", "H1", "H3", "H7"],
  "external_effect": "none",
  "m_step": 9,
  "m_kind": "budget_exhausted",
  "distance": 5,
  "distance_turns": null,
  "evidence_present": "no",
  "evidence_step": null,
  "evidence_timing": "n/a",
  "evidence_read": "n/a",
  "d_kind": "hedge_only",
  "d_step": 4,
  "c_kind": "none",
  "c_step": null,
  "c_effective": "n/a",
  "controls": ["POL", "EVS", "STALL", "TC"],
  "control_primary": "POL",
  "restore_reach": "no_fault_in_plan_or_policy",
  "mast_modes": ["1.1", "2.6", "1.3", "3.2"],
  "secondary": null,
  "confidence": "high",
  "notes": "The state first deviates at step 4, where the agent abandons the search after a single arXiv miss (the paper is not on arXiv at all, so the step-2 tool result is correct) on the false premise that no other source can be reached, and substitutes a hypothetical PDF for the real one; the gold step 5 is merely the first execution of that placeholder, so the origin is one step earlier. Every agent repeatedly labels the file 'hypothetical' (hedge) yet nobody checks existence or re-plans, so the FileNotFound only arrives at the final turn (step 9), coinciding with the symptom; no contradicting evidence was available before m_step. Strongest alternative origin is step 1 (decision to search only arXiv), but that was a reasonable first attempt and became fatal only through the step-4 decision not to try anything else."
  ,
  "annotator": "claude",
  "protocol_version": "0.2"
}


==> anc/records/ww-ag-009.claude.json <==
{
 "trace_id": "ww-ag-009",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 5,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "GameTheory_Expert enumerates six feasible (a,b,c) distributions (with an inconsistent ordering, and ignoring that the boxes are shuffled so Bob cannot target a specific box), then asserts that guessing 2/11/17 'covers all feasible configurations' and yields a guaranteed $30,000 — i.e., it answers the maximum, not the worst-case/maximin minimum (ground truth $16,000)."
  },
  {
   "step": 2,
   "phase": "P4",
   "domain": "R5",
   "how": "VerificationExpert restates the same six distributions, does not test the 2/11/17 guess against any of the other five (e.g. (12,6,18) or (8,8,14), where guesses of 11 or 17 lose), declares the reasoning sound, repeats $30,000 as the guaranteed minimum and emits TERMINATE."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 2,
 "m_kind": "wrong_output",
 "distance": 1,
 "distance_turns": 1,
 "evidence_present": "yes",
 "evidence_step": 1,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TEST",
  "JUDGE",
  "TC"
 ],
 "control_primary": "TEST",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The state deviates at step 1 when the expert, having itself listed six mutually exclusive distributions, concludes that one guess triple wins all 30 coins in every case — a pure reasoning/decision error with all needed information present (the contradiction is in its own enumeration, so evidence precedes the conclusion within the same step). Step 2 is a rubber-stamp verification that re-prints the evidence without using it. The only alternative origin is the manager plan at step 0, whose sub-step 3 says 'maximize his winnings' rather than 'maximize the guaranteed minimum', but the plan's step 4 still asks for the minimum and the task text was fully available, so the fault is the expert's, not the plan's."
}


==> anc/records/ww-ag-010.claude.json <==
{
  "trace_id": "ww-ag-010",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 10,
  "gold_step": 5,
  "gold_modes": null,
  "annotator": "claude",
  "protocol_version": "0.2",
  "outcome": "wrong_output",
  "harness_fault": "none",
  "run_truncated": false,
  "o_step": 0,
  "o_phase": "P1",
  "o_domain": "R2",
  "o_kind": "fabrication",
  "o_invariant": ["G", "I"],
  "o_vs_gold": "earlier",
  "hops": [
    {"step": 0, "phase": "P1", "domain": "R2", "how": "The manager's task description already names the two county seats as 'Seattle and Colville' and reduces the plan to retrieving their populations; the land-area ranking that the original task asks for was never performed in the trace, and the smallest county seat by land area is Cathlamet (pop. 560; ground truth 737,015 - 560 = 736,455), so the pair is an unobserved assertion."},
    {"step": 2, "phase": "P2", "domain": "R5", "how": "Validation_Expert, the only expert in the chat, restates the plan and asks an absent teammate to 'please share the population figures'; steps 3-4 repeat the request with no retrieval ever dispatched."},
    {"step": 5, "phase": "P2", "domain": "R2", "how": "Validation_Expert states figures 'retrieved from data.census.gov' (Seattle 737,015; Colville 4,965) although no browsing or API call occurred anywhere in the trace; the wrong city pair is now backed by asserted numbers."},
    {"step": 8, "phase": "P3", "domain": "R4", "how": "After a syntax fix (comma literals), Computer_terminal computes 737015 - 4965 = 732050; the arithmetic is correct for the wrong pair."},
    {"step": 9, "phase": "P6", "domain": "R2", "how": "Validation_Expert declares the result 'validated' and emits 732,050 with TERMINATE; no one ever checked which county seats are largest/smallest by land area."}
  ],
  "domains_crossed": ["R2", "R5", "R4"],
  "dynamics": ["H2", "H1", "H6"],
  "external_effect": "none",
  "m_step": 9,
  "m_kind": "wrong_output",
  "distance": 9,
  "distance_turns": null,
  "evidence_present": "no",
  "evidence_step": null,
  "evidence_timing": "n/a",
  "evidence_read": "n/a",
  "d_kind": "none",
  "d_step": null,
  "c_kind": "none",
  "c_step": null,
  "c_effective": "n/a",
  "controls": ["PROV", "EVS", "JUDGE", "TC"],
  "control_primary": "PROV",
  "restore_reach": "no_fault_in_plan_or_policy",
  "mast_modes": ["1.1", "1.2", "3.2"],
  "secondary": {"o_step": 5, "o_phase": "P2", "o_domain": "R2", "o_kind": "fabrication", "relation": "independent"},
  "confidence": "medium",
  "notes": "The decisive deviation is at step 0: the manager's rewritten task fixes the county seats as Seattle and Colville without any land-area comparison, and the smallest county seat by land area is actually Cathlamet, so every later step answers for the wrong pair; the original task text was in the group's input and nobody re-derived the pair. The gold step 5 is a second, independent fault (the agent claims to have 'retrieved' figures from data.census.gov with no tool call in the trace), but the Seattle and Colville numbers it asserts are close to the real census values, so it violates the data-source constraint rather than causing the numeric error. The strongest alternative origin is therefore step 5 as the gold label has it; the step-0 identification is preferred because it alone explains the 4,405-person gap to ground truth."
}


==> anc/records/ww-ag-011.claude.json <==
{
 "trace_id": "ww-ag-011",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 6,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 6,
 "o_phase": "P3",
 "o_domain": "R2",
 "o_kind": "integration",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 6,
   "phase": "P3",
   "domain": "R2",
   "how": "After scrape_wikipedia_tables returned [] (step 5), InformationVerification_Expert over-trusts the empty result as proof that 'the discography section is not in a table format' and, without ever fetching or printing the page, writes bs4 code that hard-codes a guessed structure (span id='Discography' followed by a <ul>)."
  },
  {
   "step": 7,
   "phase": "P3",
   "domain": "R3",
   "how": "Computer_terminal raises AttributeError: the span id does not exist, so the guessed structure is wrong."
  },
  {
   "step": 8,
   "phase": "P5",
   "domain": "R2",
   "how": "The expert acknowledges 'differences in section headers or formatting' but again guesses blindly (any h2/h3/h4 containing 'Discography' followed by a sibling <ul>), still never inspecting the actual section (which is a table, not a list) or simply dumping its text."
  },
  {
   "step": 9,
   "phase": "P3",
   "domain": "R4",
   "how": "Second run prints [] and the nested chat's 10-turn budget is spent; no count is ever produced (ground truth 3)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3",
  "R4"
 ],
 "dynamics": [
  "H1",
  "H6",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "budget_exhausted",
 "distance": 3,
 "distance_turns": 2,
 "evidence_present": "yes",
 "evidence_step": 7,
 "evidence_timing": "after_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "self",
 "d_step": 8,
 "c_kind": "retry",
 "c_step": 8,
 "c_effective": "no",
 "controls": [
  "EVS",
  "STALL",
  "JUDGE"
 ],
 "control_primary": "EVS",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.2",
  "1.3",
  "2.6"
 ],
 "secondary": {
  "o_step": 1,
  "o_phase": "P2",
  "o_domain": "R3",
  "o_kind": "interface",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The state first deviates at step 6, where an empty tool result is integrated as a fact about page layout and the agent then guesses HTML structure twice (steps 6 and 8) instead of observing the page; the step-7 traceback contradicted the assumption and was acknowledged but answered with another guess. Strongest alternative origin is step 4/5: scrape_wikipedia_tables(url, 'Discography') returning [] for a page that does have a discography table is either a tool misuse (the keyword is a section heading, not a table header) or a tool defect, and the trace cannot tell which (H6). Step 1 (DataAnalysis_Expert describes a get_wikipedia_text call in prose with no code block, burning one of ten turns) is recorded as an independent secondary fault because it tightened the budget that ran out at step 9."
}


==> anc/records/ww-ag-018.claude.json <==
{
 "trace_id": "ww-ag-018",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 7,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 7,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 7,
   "phase": "P2",
   "domain": "R2",
   "how": "Poetry_Expert pastes 'the full text ... from the Poetry Foundation link' without any page fetch (only search snippets had been observed at step 5), then asserts that 'and becomes less' / 'until there is nothing left' in stanza 3 are indented, although its own pasted block is flush-left throughout."
  },
  {
   "step": 8,
   "phase": "P4",
   "domain": "R5",
   "how": "Literature_Expert 'concurs' that those lines are 'indeed indented' and repeats the Stanza 3 answer; no agent opens the URL it had itself proposed at step 6."
  },
  {
   "step": 9,
   "phase": "P6",
   "domain": "R2",
   "how": "Poetry_Expert emits 'Final answer: Stanza 3' and TERMINATE; ground truth is stanza 2."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "wrong_output",
 "distance": 2,
 "distance_turns": 2,
 "evidence_present": "yes",
 "evidence_step": 7,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "EVS",
  "JUDGE",
  "TC"
 ],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The state first deviates at step 7: the poem text is recited from memory but attributed to the Poetry Foundation page, and the indentation claim about stanza 3 is unobserved (the pasted text itself has no indentation, which was in the verifier's input at step 8 and never remarked on). Steps 1-6 only produced truthful search snippets and a request that someone 'review the link', so the strongest alternative origin is step 6 (Literature_Expert's decision to delegate reading the page to a non-browsing agent instead of fetching it, P1/R5), which set up but did not itself contain the false fact."
}


==> anc/records/ww-ag-019.claude.json <==
{
 "trace_id": "ww-ag-019",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R5",
 "o_kind": "specification",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R5",
   "how": "The nested group chat is admitted with a 'General Task' that is only the string 'exitcode: 1 (execution failed) Code output: unknown language plaintext' and a manager plan 'resolve the error in the code execution'; the user's grocery/vegetable question never enters the nested agents' input. The handoff replaced the task with a debugging task about a failed plaintext code block."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R5",
   "how": "DebuggingTesting_Expert accepts the debugging framing and asks the (non-existent) code owner to provide the code; Computer_terminal (step 2) replies it has nothing to execute."
  },
  {
   "step": 3,
   "phase": "P5",
   "domain": "R5",
   "how": "Debugging_Problem_Solving_Expert, DebuggingTesting_Expert and Validation_Expert repeat the same request for code at steps 3, 4, 6, 7 — three identical ask/no-code cycles (steps 1-2, 3-5, 6-8) with no change of approach."
  },
  {
   "step": 9,
   "phase": "P6",
   "domain": "R5",
   "how": "DebuggingTesting_Expert declares 'we can't proceed further' and emits TERMINATE; the nested chat returns no answer to any task, so no vegetable list is produced."
  }
 ],
 "domains_crossed": [
  "R5"
 ],
 "dynamics": [
  "H1",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "incomplete",
 "distance": 9,
 "distance_turns": 9,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "self",
 "d_step": 0,
 "c_kind": "escalate_or_ask",
 "c_step": 0,
 "c_effective": "no",
 "controls": [
  "TC",
  "COORD",
  "STALL",
  "HUMAN"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.3",
  "1.3",
  "3.1"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "Step 0 is the earliest point in the trace: the nested chat is admitted with a task spec ('fix exit code 1') that has nothing to do with the user's grocery question, and the real question never enters any nested agent's input, so the agents could not know (specification at admission, carried by the captain-to-group handoff, R5). The true root cause lies outside the trace (the outer CaptainAgent evidently emitted a plaintext block that the terminal tried to execute, then spawned a debugging team for the resulting error), which is why H6 is marked. The only alternative origin is step 1, where the experts could have refused the task as unworkable instead of asking a nonexistent code author three times; the agents did detect the missing information immediately (step 0) but their only response was to ask the group, which no one could answer."
}


==> anc/records/ww-ag-021.claude.json <==
{
 "trace_id": "ww-ag-021",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 6,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 0,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P1",
   "domain": "R2",
   "how": "The manager's task description and plan (delivered to the nested chat at step 0) already assert without any lookup that the fifth single from Michael Jackson's sixth studio album is 'Thriller'; the actual fifth single is 'Human Nature' ('Thriller' was the seventh). The whole plan is built on this premise."
  },
  {
   "step": 1,
   "phase": "P4",
   "domain": "R2",
   "how": "MusicHistorian_Expert 'confirms' the premise from memory with a single list that omits 'Human Nature' and 'P.Y.T.', then recites 'Thriller' lyrics from memory instead of cross-referencing a source as the constraints require."
  },
  {
   "step": 2,
   "phase": "P2",
   "domain": "R2",
   "how": "Lyrics_Expert locates the second chorus of 'Thriller' and derives 'time' as the last word before it (correct for the wrong song)."
  },
  {
   "step": 3,
   "phase": "P4",
   "domain": "R5",
   "how": "Linguistics_Expert verifies only the chorus position inside the recalled lyrics, never the choice of song, and endorses 'time'."
  },
  {
   "step": 4,
   "phase": "P6",
   "domain": "R5",
   "how": "Lyrics_Expert states the final answer 'time' and emits TERMINATE (repeated at step 5). Ground truth: 'stare' (from 'Human Nature')."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 4,
 "m_kind": "wrong_output",
 "distance": 4,
 "distance_turns": 4,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "EVS",
  "PROV",
  "JUDGE"
 ],
 "control_primary": "EVS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "3.3",
  "3.2"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The deviation enters at step 0, where the manager's decomposition resolves 'fifth single from the sixth studio album' to 'Thriller' as an unobserved fact and makes every downstream step about the wrong song; nothing in the trace ever contradicts it because no agent consults the web or any source, so evidence_present=no. The step-1 'confirmation' is an incorrect verification from memory (it lists an incomplete single order) and the step-3 verification only checks chorus position, so the premise is never tested. Strongest alternative origin is step 1 (MusicHistorian_Expert's fabricated single list), but the manager's task description already fixed the song before any expert spoke."
}


==> anc/records/ww-ag-022.claude.json <==
{
 "trace_id": "ww-ag-022",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 6,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R3",
 "o_kind": "interface",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R3",
   "how": "The 'General Task' slot handed to the nested chat contains only the tool error 'Error: Function seek_experts_help not found.' - the user's audio/page-number task never reaches the experts; in the same message the manager supplies a fabricated, unrelated task (debug a sum-of-squares script that is not even broken) with a plan and a 'provided' script."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R4",
   "how": "Terminal runs the invented script, prints 220 - the fabricated task is now grounded in a real execution result."
  },
  {
   "step": 2,
   "phase": "P2",
   "domain": "R2",
   "how": "UnitTesting_Expert treats the invented task as the real goal and writes six unit tests for it; nobody remarks that the general task is an error string or mentions Homework.mp3."
  },
  {
   "step": 4,
   "phase": "P4",
   "domain": "R2",
   "how": "Python_Expert declares 'all the criteria specified in the plan have been met' and TERMINATE - verification is performed against the fabricated specification, not the user's."
  },
  {
   "step": 5,
   "phase": "P6",
   "domain": "R5",
   "how": "Chat terminates; the deliverable is a Python script and tests, while the user asked for page numbers (ground truth 132, 133, 134, 197, 245)."
  }
 ],
 "domains_crossed": [
  "R3",
  "R4",
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H3",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 5,
 "m_kind": "wrong_output",
 "distance": 5,
 "distance_turns": 2,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TC",
  "IFS",
  "POL",
  "HUMAN"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "2.2",
  "2.3"
 ],
 "secondary": {
  "o_step": 0,
  "o_phase": "P1",
  "o_domain": "R2",
  "o_kind": "fabrication",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The trajectory is deviated from its first step: a failed harness call ('Function seek_experts_help not found') is passed in place of the user's task, so the nested chat is admitted without any valid specification - an interface fault at P0/R3 that the trace does not explain further (H6). The manager's response to the missing task - inventing a Python-debugging task, plan and script - is a separate fabrication at the same step (recorded as secondary); every expert then works and 'verifies' against that invented spec although the error string was visible in their input and no one flags it. A task-contract check comparing the admitted task with the user request (or an information-flow rule preventing a tool error from occupying the task slot) would have caught this before any work was done; there is no later alternative origin."
}


==> anc/records/ww-ag-023.claude.json <==
{
 "trace_id": "ww-ag-023",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 3,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "Art_Historian_Expert, owner of plan step 1, does not perform the lookup it has the means for (accession number known, code execution available); instead it asks an absent human for an image or link and mentions image_qa. The plan stalls at its first step."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R5",
   "how": "Church_Historian_Expert takes over the Art Historian's step out of role and calls perform_web_search(), a function that does not exist in the environment (NameError at step 4)."
  },
  {
   "step": 5,
   "phase": "P5",
   "domain": "R3",
   "how": "DataVerification_Expert retries by defining perform_web_search over the Bing API with a placeholder key 'YOUR_BING_API_KEY' and asks the terminal to supply a key; 401 at step 6."
  },
  {
   "step": 7,
   "phase": "P5",
   "domain": "R3",
   "how": "Retry by scraping bing.com with CSS selector '.b_caption p'; returns empty output at step 8 (no observation obtained)."
  },
  {
   "step": 9,
   "phase": "P5",
   "domain": "R3",
   "how": "Church_Historian_Expert retries with an invented Met URL pattern and CSS classes (card__title etc.); the trace ends here with the subject still unidentified and plan steps 2-3 never started."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H3",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "incomplete",
 "distance": 8,
 "distance_turns": 5,
 "evidence_present": "yes",
 "evidence_step": 2,
 "evidence_timing": "after_origin",
 "evidence_read": "used",
 "d_kind": "verifier_or_tool",
 "d_step": 2,
 "c_kind": "retry",
 "c_step": 3,
 "c_effective": "no",
 "controls": [
  "STALL",
  "COORD",
  "TC",
  "POL"
 ],
 "control_primary": "STALL",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.2",
  "2.6",
  "1.3"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "I place the origin at step 1, earlier than gold (3): the designated owner of the lookup chose to request input from a human who is not in the loop instead of executing, which caused the ownership slip to Church_Historian at step 3 and started a chain of four non-functional retrieval attempts (undefined tool, placeholder API key, brittle Bing scrape, invented Met URL/CSS) with no retrieved fact ever entering the state. Strongest alternative: gold's step 3 as an R3 'interface' fault (call to a non-existent tool), or step 0 as a specification fault because the plan assumes a web-lookup capability the environment does not provide. Evidence (terminal at 2, NameError at 4, 401 at 6, empty output at 8) was read and acted on each time, but the response was always another retry rather than escalation; the trace ends at step 9 without an explicit limit message, so H7/budget_exhausted is likely but not observable and was not applied."
}

==> anc/records/ww-ag-024.claude.json <==
{
 "trace_id": "ww-ag-024",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R5",
 "o_kind": "coordination",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R5",
   "how": "The manager's handoff admits a wrong task: the 'General Task' slot contains a prior tool observation ('exitcode: 1 ... unknown language unknown') instead of the Homeland-Security question, and the plan is to debug that message. The real question never enters this subgroup."
  },
  {
   "step": 2,
   "phase": "P2",
   "domain": "R2",
   "how": "PythonDebugging_Expert accepts the debugging framing and asks for the (non-existent) failing code, after Computer_terminal reported there is no code to run."
  },
  {
   "step": 4,
   "phase": "P1",
   "domain": "R2",
   "how": "After the terminal repeats that there is no code, the agent invents a stand-in problem: writes language_processor.py whose else-branch prints 'unknown language unknown', i.e. reproduces the string rather than the cause."
  },
  {
   "step": 6,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert treats the invented snippet as the code under investigation, writes an 'identified issue / steps taken' report and re-runs an extended version."
  },
  {
   "step": 8,
   "phase": "P6",
   "domain": "R5",
   "how": "Verification_Expert declares 'the issue has been successfully resolved' and TERMINATEs; the subgroup returns a resolution of a fictitious bug and no answer to the actual question."
  }
 ],
 "domains_crossed": [
  "R5",
  "R2"
 ],
 "dynamics": [
  "H2",
  "H3",
  "H4",
  "H6"
 ],
 "external_effect": "reversible",
 "m_step": 8,
 "m_kind": "wrong_output",
 "distance": 8,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 1,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "self",
 "d_step": 2,
 "c_kind": "escalate_or_ask",
 "c_step": 2,
 "c_effective": "no",
 "controls": [
  "TC",
  "IFS",
  "COORD",
  "JUDGE"
 ],
 "control_primary": "TC",
 "restore_reach": "no_contaminated_shared_state",
 "mast_modes": [
  "2.3",
  "1.1",
  "3.3"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The deviation is already present in the admitted task at step 0: a tool output from an earlier (unrecorded) execution was routed into the task slot by the manager, so the whole subgroup works on a non-task; the true fault lies in the manager before the trace begins (H6), and the 'unknown language unknown' string itself points to an earlier R3 interface fault (code block with an unrecognised language tag). Alternative origin label: o_kind 'specification' (wrong spec at admission) rather than 'coordination'; I chose coordination because the content is a mis-routed observation, not an ambiguous spec. Evidence: Computer_terminal at steps 1 and 3 states there is no code to execute, contradicting the belief that there is failing code to debug; step 2 reacted by asking for it (partial self-detection, ineffective), step 4 ignored the repeat and fabricated code instead of escalating. m_kind could equally be 'incomplete' since the real question is never answered."
}

==> anc/records/ww-ag-027.claude.json <==
{
  "trace_id": "ww-ag-027",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 10,
  "gold_step": 1,
  "gold_modes": null,
  "annotator": "claude",
  "protocol_version": "0.2",
  "outcome": "wrong_output",
  "harness_fault": "none",
  "run_truncated": false,
  "o_step": 0,
  "o_phase": "P1",
  "o_domain": "R2",
  "o_kind": "fabrication",
  "o_invariant": ["G"],
  "o_vs_gold": "earlier",
  "hops": [
    {"step": 0, "phase": "P1", "domain": "R2", "how": "The manager's rewritten task description asserts that the track at the two-minute mark is 'Sweet Sweet Canyon' and the plan starts from that track; no video was watched anywhere in the trace, and the ground truth (1:41.614) is not a Sweet Sweet Canyon time, so the track identity is an unobserved assertion that replaces the sub-question the original task posed."},
    {"step": 1, "phase": "P2", "domain": "R2", "how": "DataVerification_Expert takes the track as given and issues a web search for 'Sweet Sweet Canyon ... 150cc world record', never revisiting the original task's 'one of the game's racetracks' wording."},
    {"step": 3, "phase": "P4", "domain": "R2", "how": "MarioKart8Deluxe_Expert integrates the search snippets and settles on 1:48.585 (Pii, 2023-03-10) as the record for the wrong track, inferring the June-7 state from a March snapshot rather than opening the snapshot page."},
    {"step": 4, "phase": "P4", "domain": "R5", "how": "Verification_Expert 'reviews' the same snippets and agrees; the consensus round checks the number for the assumed track, not the track assumption itself."},
    {"step": 5, "phase": "P6", "domain": "R2", "how": "DataVerification_Expert emits 1:48.585 as the final answer and TERMINATE (restated at steps 7 and 9 after Computer_terminal no-op replies)."}
  ],
  "domains_crossed": ["R2", "R5"],
  "dynamics": ["H2", "H6"],
  "external_effect": "none",
  "m_step": 5,
  "m_kind": "wrong_output",
  "distance": 5,
  "distance_turns": null,
  "evidence_present": "no",
  "evidence_step": null,
  "evidence_timing": "n/a",
  "evidence_read": "n/a",
  "d_kind": "none",
  "d_step": null,
  "c_kind": "none",
  "c_step": null,
  "c_effective": "n/a",
  "controls": ["PROV", "EVS", "JUDGE", "TC"],
  "control_primary": "PROV",
  "restore_reach": "no_fault_in_plan_or_policy",
  "mast_modes": ["1.1", "3.2"],
  "secondary": null,
  "confidence": "medium",
  "notes": "The state deviates at step 0: the manager's task description names 'Sweet Sweet Canyon' without any observation of the video (the original task only says 'one of the game's racetracks'), and every later step inherits that track, so the whole search answered the wrong question; the ground-truth time (1:41.614) is far from any Sweet Sweet Canyon record (~1:48), confirming the track is wrong. The group also had the original task text in its input and never questioned the unsourced identification, which is why the gold step 1 ('should have used YouTube tools') is the first visible consequence rather than the origin. Strongest alternative: step 3, where even for the assumed track the agent inferred the June-7-2023 record from a March snapshot without opening the dated snapshot page (incomplete verification); this would be an independent fault only if an intermediate record existed, which the trace does not establish."
}


==> anc/records/ww-ag-029.claude.json <==
{
  "trace_id": "ww-ag-029",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 10,
  "gold_step": 3,
  "gold_modes": null,
  "outcome": "no_output",
  "harness_fault": "none",
  "run_truncated": true,
  "o_step": 3,
  "o_phase": "P2",
  "o_domain": "R2",
  "o_kind": "fabrication",
  "o_invariant": ["G"],
  "o_vs_gold": "same",
  "hops": [
    {"step": 3, "phase": "P2", "domain": "R2", "how": "After only viewing page 1 of the current article twice (steps 1-2, never the revision history), WebServing_Expert asserts the picture was first added 'on the revision dated October 2, 2019' and claims it 'can be verified by examining the edit history' — a date with no supporting observation (ground truth 19/02/2009)."},
    {"step": 4, "phase": "P4", "domain": "R5", "how": "Validation_Expert takes the claim as the hypothesis to check and writes a MediaWiki-API script; the run's remaining budget is now spent on verifying the fabricated date."},
    {"step": 5, "phase": "P3", "domain": "R3", "how": "Script crashes (KeyError 'slots'); one turn lost."},
    {"step": 7, "phase": "P3", "domain": "R2", "how": "Rewritten script (step 6) scans revisions newest-first for the string 'Thomas Aquinas' in content/comment and returns 2024-12-10 — the latest revision that mentions Aquinas, not the first image addition; the agents now hold two wrong dates."},
    {"step": 8, "phase": "P4", "domain": "R3", "how": "Validation_Expert notes the contradiction with 2019 but then issues a follow-up fetch using placeholder 'Example page ID 5248' and 'Example revision ID 938494492' and omits import requests."},
    {"step": 9, "phase": "P6", "domain": "R3", "how": "NameError: requests; the conversation ends at the turn limit with no verified date and no final answer."}
  ],
  "domains_crossed": ["R2", "R5", "R3"],
  "dynamics": ["H4", "H1", "H7"],
  "external_effect": "none",
  "m_step": 9,
  "m_kind": "budget_exhausted",
  "distance": 6,
  "distance_turns": null,
  "evidence_present": "yes",
  "evidence_step": 7,
  "evidence_timing": "after_origin",
  "evidence_read": "used",
  "d_kind": "other_agent",
  "d_step": 4,
  "c_kind": "replan",
  "c_step": 4,
  "c_effective": "partial",
  "controls": ["PROV", "EVS", "STALL"],
  "control_primary": "PROV",
  "restore_reach": "sufficient",
  "mast_modes": ["2.6", "3.2", "1.3"],
  "secondary": {"o_step": 6, "o_phase": "P2", "o_domain": "R2", "o_kind": "decision", "relation": "independent"},
  "confidence": "high",
  "notes": "The state first deviates at step 3 (same as gold): the browsing agent had only rendered the first viewport of the live article (steps 1 and 2 are identical) and never opened the history, yet stated a specific revision date, so this is a fabrication rather than a misread. Validation_Expert did not accept the claim and the step-7 API result contradicted it (acknowledged at step 8), but the verification branch carried its own independent fault — scanning newest-first for a text match returns the latest Aquinas mention (2024-12-10), not the first image — and then died on placeholder IDs and a missing import, so the budget ran out with no answer. The duplicate page view at steps 1-2 is wasted budget but not an alternative origin; the strongest alternative is step 6 (wrong verification logic), recorded as the secondary episode."
  ,
  "annotator": "claude",
  "protocol_version": "0.2"
}


==> anc/records/ww-ag-030.claude.json <==
{
 "trace_id": "ww-ag-030",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 7,
 "gold_step": 3,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 2,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 2,
   "phase": "P2",
   "domain": "R2",
   "how": "TranscriptionVerification_Expert posts a 'transcription' of the mp3 although no transcription tool was run in this chat (step 1 terminal: no code to execute); the text echoes the task prompt's own example phrases ('a pinch of salt', strawberries) and omits vanilla extract, 'freshly squeezed', 'granulated', 'pure'."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R2",
   "how": "Culinary_Expert accepts the fabricated transcript at face value and derives the list 'Cornstarch, Fresh strawberries, Lemon juice, Salt, Sugar' (salt extra, vanilla missing, wrong qualifiers)."
  },
  {
   "step": 4,
   "phase": "P4",
   "domain": "R2",
   "how": "Same expert claims to 'cross-verify the transcription with the audio content' without any tool call, marks every item 'Correct' and emits TERMINATE, so the fabricated list becomes the confirmed answer."
  },
  {
   "step": 6,
   "phase": "P6",
   "domain": "R5",
   "how": "AudioProcessing_Expert terminates the group chat; the only ingredient list in the conversation is the wrong one from step 3 (ground truth: cornstarch, freshly squeezed lemon juice, granulated sugar, pure vanilla extract, ripe strawberries)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 6,
 "m_kind": "wrong_output",
 "distance": 4,
 "distance_turns": 3,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "POL",
  "JUDGE"
 ],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.2",
  "2.6",
  "3.3"
 ],
 "secondary": {
  "o_step": 0,
  "o_phase": "P0",
  "o_domain": "R5",
  "o_kind": "coordination",
  "relation": "independent"
 },
 "confidence": "high",
 "notes": "The state first deviates at step 2, where a 'transcription' is asserted with no tool execution anywhere in the chat (the terminal at step 1 reports no code), and its wording mirrors the task's illustrative examples, so it is a fabricated observation rather than a misread one; the gold step 3 merely consumes it. No observation in the trace ever contradicted the transcript (the step-4 'verification' is itself tool-less), so a provenance check requiring the transcript to originate from a tool output is the most direct control. Strongest alternative origin is step 0: the manager's handoff says the speech-to-text script 'was executed successfully' but passes no transcript, a coordination defect that left the nested chat without the data it was told it had (recorded as secondary)."
}


==> anc/records/ww-ag-031.claude.json <==
{
 "trace_id": "ww-ag-031",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 3,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R2",
   "how": "The manager's task description rewrites 'the version of OpenCV where support was added for the Mask-RCNN model' as 'OpenCV 4.1.2' with no source; Mask-RCNN support was announced in the 4.0.0 (alpha) release notes, so the version belief handed to the group is unsupported and (as far as can be judged) wrong, even though the constraints say 'ensure the accuracy of the OpenCV version'."
  },
  {
   "step": 1,
   "phase": "P1",
   "domain": "R2",
   "how": "Chinese_Political_History_Expert adopts 4.1.2 unchecked, builds the web query around it, and lists heads of government (including Li Peng, the ground-truth match)."
  },
  {
   "step": 2,
   "phase": "P2",
   "domain": "R3",
   "how": "perform_web_search prints only a truncated changelog snippet ('git shortlog ... 3 Chip Kerchner 3 ...') and the blog text 'here is the incomplete list of patch authors', then the script crashes (TypeError on None)."
  },
  {
   "step": 3,
   "phase": "P3",
   "domain": "R2",
   "how": "Verification_Expert integrates the 13 names visible in the snippet as the full 4.1.2 contributor list, ignoring the trailing '...' and the word 'incomplete', compares surnames and finds no match."
  },
  {
   "step": 4,
   "phase": "P4",
   "domain": "R5",
   "how": "Chinese_Political_History_Expert accepts the comparison as 'verified ... carefully', nobody re-opens the changelog or questions the version."
  },
  {
   "step": 6,
   "phase": "P6",
   "domain": "R2",
   "how": "Verification_Expert issues the 'Final Conclusion: none of the contributors ... match' and TERMINATE; steps 8-9 only echo agreement. Ground truth is Li Peng."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H3",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 6,
 "m_kind": "wrong_output",
 "distance": 6,
 "distance_turns": 6,
 "evidence_present": "yes",
 "evidence_step": 2,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "hedge_only",
 "d_step": 3,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "TC",
  "EVS",
  "JUDGE"
 ],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.2",
  "3.3"
 ],
 "secondary": {
  "o_step": 3,
  "o_phase": "P3",
  "o_domain": "R2",
  "o_kind": "integration",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The earliest deviation is the manager's unsourced assertion at step 0 that the Mask-RCNN version is 4.1.2 (the release notes attribute Mask-RCNN support to 4.0.0-alpha/4.0.0); the nested agents inherit this belief and never test it despite the constraint telling them to, and the trace does not show how the manager derived it (H6). Confidence is medium because the version judgement rests on the annotator's knowledge rather than on anything in the trace; the strongest alternative, and the gold choice, is step 3, where the Verification_Expert treats a visibly truncated search snippet labelled 'incomplete list' as the complete contributor list — recorded as an independent secondary fault since it would have produced a 'no match' answer even for the right version. The step-3 remark 'we need to dig deeper' is a hedge that nobody acted on."
}


==> anc/records/ww-ag-033.claude.json <==
{
 "trace_id": "ww-ag-033",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 8,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 3,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 3,
   "phase": "P2",
   "domain": "R2",
   "how": "With the JSTOR URL in hand (step 2, incl. a Crossref 'co-access' entry indicating the book is openly available), DOI_Expert does not attempt to fetch or download anything; it tells 'you' to 'manually access the book using the provided link' - the belief that accessing the book is someone else's manual job enters the chat."
  },
  {
   "step": 4,
   "phase": "P2",
   "domain": "R3",
   "how": "InformationExtraction_Expert runs extract_pdf_text on a placeholder path 'responsibility_of_intellectuals.pdf' that was never downloaded, while asking others to 'provide the PDF file'."
  },
  {
   "step": 5,
   "phase": "P3",
   "domain": "R4",
   "how": "FileNotFoundError - the only observation in the trace; it confirms no download was attempted."
  },
  {
   "step": 6,
   "phase": "P5",
   "domain": "R2",
   "how": "DOI_Expert asserts, without trying, that JSTOR 'might require user authentication' so 'direct PDF download might not be possible programmatically', and again asks for a manual download by a human who is not in the chat."
  },
  {
   "step": 7,
   "phase": "P5",
   "domain": "R5",
   "how": "InformationExtraction_Expert repeats the request ('Please access the book through the link ... provide us with the text') to the same absent recipient."
  },
  {
   "step": 8,
   "phase": "P2",
   "domain": "R2",
   "how": "Self-initiated replan: web-search for 'second-to-last paragraph on page 11 of ...', a query that cannot return book-internal text (gold step); no terminal output follows."
  },
  {
   "step": 9,
   "phase": "P6",
   "domain": "R5",
   "how": "Fourth hand-off to 'you' to access the book manually; the chat ends with no page-11 text and no answer (ground truth 4)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3",
  "R4",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "incomplete",
 "distance": 6,
 "distance_turns": 4,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "hedge_only",
 "d_step": 6,
 "c_kind": "replan",
 "c_step": 8,
 "c_effective": "no",
 "controls": [
  "EVS",
  "STALL",
  "TC",
  "HUMAN"
 ],
 "control_primary": "EVS",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.3",
  "2.6",
  "3.1"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The state first deviates at step 3: the team has the correct JSTOR link and a code terminal, yet DOI_Expert frames access as a manual job for 'you', and this untested belief (reinforced at step 6 by an unverified claim that download needs authentication, although the Crossref result at step 2 points to open co-access) is repeated at steps 6, 7 and 9 until the chat ends with no observation of page 11 at all. The gold step 8 (searching the web for a paragraph) is a later, additional wrong move; the strongest alternative origin is step 6, where the decision not to attempt a programmatic download is made explicit, and step 4's placeholder PDF path is a minor fabrication that cost one round. An environment-verified check (actually try fetching the PDF before concluding it is inaccessible) is the most direct control; a bounded-stall rule would have caught four consecutive requests to an absent human."
}


==> anc/records/ww-ag-034.claude.json <==
{
 "trace_id": "ww-ag-034",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 8,
 "gold_step": 4,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 0,
   "phase": "P1",
   "domain": "R2",
   "how": "Manager plan and CSVProcessing_Expert code frame the task as summing wheels per unique 'configuration' (data[...].dropna().unique()) instead of per listed locomotive; duplicate rows of the same Whyte type are silently discarded (ground truth 60 vs 56 for the six unique types)."
  },
  {
   "step": 2,
   "phase": "P3",
   "domain": "R2",
   "how": "Locomotive_Expert accepts the de-duplicated list as 'the unique wheel configurations' and plans to compute wheels per configuration and sum; it announces code but sends none (step 3 executes nothing, empty output)."
  },
  {
   "step": 4,
   "phase": "P2",
   "domain": "R2",
   "how": "Locomotive_Expert hard-codes the six unique types and writes calculate_wheels = sum(parts)*2, doubling the Whyte count (independent second fault); terminal returns 112 at step 5."
  },
  {
   "step": 6,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert re-derives 112 with the same two assumptions (unique types, x2), declares 'all constraints have been met' and TERMINATEs; 112 emitted as final (truth 60)."
  }
 ],
 "domains_crossed": [
  "R2"
 ],
 "dynamics": [
  "H2",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 6,
 "m_kind": "wrong_output",
 "distance": 6,
 "distance_turns": 3,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "EVS",
  "JUDGE",
  "TC"
 ],
 "control_primary": "EVS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.3"
 ],
 "secondary": {
  "o_step": 4,
  "o_phase": "P2",
  "o_domain": "R2",
  "o_kind": "decision",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The first deviation is at step 0: the plan and code operate on unique wheel configurations rather than on the listed locomotives, so duplicate rows (implied by truth 60 vs 56 for the six unique types) are dropped; the spreadsheet itself is not in the trace, hence medium confidence. The gold step 4 (multiplying the Whyte sum by 2) is a causally independent second fault recorded as secondary; both are needed to reach 112. No observation contradicted either belief and the Verification_Expert merely repeated the same arithmetic, so the strongest alternative origin is step 4 if one treats the x2 as the decisive error."
}


==> anc/records/ww-ag-037.claude.json <==
{
 "trace_id": "ww-ag-037",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 6,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 1,
   "phase": "P1",
   "domain": "R2",
   "how": "Cubing_Expert miscounts the pieces (8 blue edges instead of 4, 4 green-yellow edges instead of 1), infers without basis that the missing edge 'cannot involve blue or green' although only green corners and green-yellow were stated found, and names Red-White - even though its own line 'Red edges opposite to the found orange edges' are found entails that Red-White is present. Correct answer: green, white (the only edge not covered by the constraints)."
  },
  {
   "step": 2,
   "phase": "P4",
   "domain": "R5",
   "how": "Verification_Expert re-derives the found set and explicitly lists '(Red-White, Red-Green, Red-Yellow, Red-Blue)' as found, then still writes 'No other two-color edge pieces left ... (red-white) fit criteria' and confirms 'Red, White' - a verification that contradicts its own enumeration."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R3",
   "how": "Computer_terminal tries to execute the fenced answer block ```Red, White``` and fails ('unknown language', exitcode 1) - format noise that triggers a restatement, not a re-check."
  },
  {
   "step": 4,
   "phase": "P6",
   "domain": "R5",
   "how": "Verification_Expert restates 'Red, White' as the final output and issues TERMINATE (echoed by Geometry_Expert at step 5); the wrong answer is delivered."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 4,
 "m_kind": "wrong_output",
 "distance": 3,
 "distance_turns": 2,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "before_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TEST",
  "JUDGE"
 ],
 "control_primary": "TEST",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "3.3",
  "2.6"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The fault is a pure reasoning error inside the Cubing_Expert's single deliberation turn (step 1): with the complete constraint set in hand (step 0 states that the opposite-face pieces of all found orange cubes are found, which covers Red-White) it miscounts pieces and asserts the answer Red-White, contradicting the fact it had itself restated; o_kind=decision rather than fabrication because the wrong claim is a mis-deduction from stated constraints, not an invented observation. The verifier (step 2) had the contradicting fact in its own text (Red-White listed as found) and did not act on it, so evidence_read is acknowledged_not_acted and the failure is a textbook incorrect verification. No competing origin exists; an executable enumeration of the 12 edges (TEST, the team had a Computer_terminal) would have decided the question mechanically."
}


==> anc/records/ww-ag-038.claude.json <==
{
 "trace_id": "ww-ag-038",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 6,
 "gold_step": 2,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 2,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 2,
   "phase": "P2",
   "domain": "R2",
   "how": "Polish_TV_Series_Expert asserts from memory, without any search or source, that Bartosz Opania played Ray in 'Wszyscy kochaja Romana' (correct actor: Bartlomiej Kasprzykowski). The announced web search of step 1 was never executed."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R2",
   "how": "Same agent derives the Magda M. character from the wrong actor (Opania -> Piotr Korzecki); the fabricated actor is reused as a premise and the answer 'Piotr' is produced."
  },
  {
   "step": 4,
   "phase": "P4",
   "domain": "R5",
   "how": "Verification_Expert accepts both unsourced claims, states 'I have verified the steps carefully', emits 'Piotr' as the final answer and proposes TERMINATE."
  },
  {
   "step": 5,
   "phase": "P6",
   "domain": "R5",
   "how": "Polish_TV_Series_Expert echoes TERMINATE; run ends with the wrong answer."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H4",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 4,
 "m_kind": "wrong_output",
 "distance": 2,
 "distance_turns": 2,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": null,
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "EVS",
  "JUDGE"
 ],
 "control_primary": "PROV",
 "restore_reach": "sufficient",
 "mast_modes": [
  "2.6",
  "3.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "Origin is the unsourced identification of the actor at step 2: no tool call or retrieval appears anywhere in the trace, so the claim is a fabrication rather than a misread observation, and every later step merely reuses it. The strongest alternative origin is step 1, where PolishLanguage_Expert announces 'I'll initiate a search query' but emits no code (reasoning-action mismatch) so the pipeline silently switched from retrieval to recall; however the state does not yet carry a wrong value there. H6 applied because the trace contains no evidence at all, so the error cannot be diagnosed from the trace without external knowledge; the verifier's rubber-stamp at step 4 is a secondary P4 fault that let the fabrication pass."
}

==> anc/records/ww-ag-040.claude.json <==
{
 "trace_id": "ww-ag-040",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 9,
 "gold_step": 3,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "NumericalAlgorithms_Expert operationalises the task's stopping rule 'x_n = x_{n+1} after rounding to four decimal places' as abs(x_{n+1}-x_n) < 1e-4 (tol criterion), which is a different test; the code also has a NameError (x undefined)."
  },
  {
   "step": 3,
   "phase": "P5",
   "domain": "R2",
   "how": "Verification_Expert fixes only the NameError and re-submits the same tolerance criterion unchanged; step 4 prints n=3."
  },
  {
   "step": 5,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification 'check' re-runs the identical criterion with intermediate printing; step 6 shows x_2=-4.936105, x_3=-4.936104 (both round to -4.9361, i.e. n=2 by the task's rule) but the code still reports 3."
  },
  {
   "step": 7,
   "phase": "P6",
   "domain": "R2",
   "how": "NumericalMethods_Expert lists the very iterates that satisfy the rounding rule at n=2, yet declares 'indeed 3', 'everything checks out', TERMINATE; 3 emitted as final (truth 2)."
  }
 ],
 "domains_crossed": [
  "R2"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 7,
 "m_kind": "wrong_output",
 "distance": 6,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 6,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "JUDGE",
  "TC",
  "TEST"
 ],
 "control_primary": "JUDGE",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The decisive deviation is the step-1 code that replaces the task's rounding-equality stopping rule with an absolute-difference tolerance of 1e-4; the gold step 3 merely copies that code with a syntax fix, so the origin is earlier. The step-6 output already displayed x_2 and x_3 both rounding to -4.9361 (n=2), which every later agent had in its input and restated at step 7 without applying the task's own criterion. Strongest alternative origin is step 0, where the manager's plan paraphrases the criterion as 'converges to four decimal places', inviting the tolerance interpretation."
}


==> anc/records/ww-ag-043.claude.json <==
{
 "trace_id": "ww-ag-043",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 9,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P2",
 "o_domain": "R4",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P2",
   "domain": "R4",
   "how": "Lacking any real Tri-Rail data (no attached file, no web tool used), DataAnalysis_Expert ships create_sample_csv.py which writes invented passenger_data_may_27_2019.csv and train_schedule.csv (trains 1-5, 08:00-12:00) into the sandbox, while its own prose admits this is 'hypothetical ... for demonstration purposes'."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R2",
   "how": "DataAnalysis_Expert reads the fabricated passenger CSV as if it were the real May 27 2019 data and reports Train ID 5 (300 passengers) as the busiest train (step 4 output)."
  },
  {
   "step": 5,
   "phase": "P2",
   "domain": "R2",
   "how": "Database_Expert accepts Train ID 5 and queries the fabricated train_schedule.csv, obtaining the invented '12:00 PM' (step 6)."
  },
  {
   "step": 7,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert 'verifies' by restating both synthetic results, never questioning data provenance, and emits 12:00 PM as final with TERMINATE (truth 6:41 PM)."
  }
 ],
 "domains_crossed": [
  "R4",
  "R2"
 ],
 "dynamics": [
  "H2",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 7,
 "m_kind": "wrong_output",
 "distance": 7,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "hedge_only",
 "d_step": 0,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "TC",
  "JUDGE",
  "EVS"
 ],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "2.6",
  "3.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The state first deviates at step 0 when the agent writes invented CSV files into the sandbox in place of the missing real data; every later step consumes these files as genuine, so the final 12:00 PM is a pure artefact of the fabrication. The contradicting information is in the same step 0 message ('hypothetical solution ... actual analysis was not carried out'), visible to every subsequent agent and never acted on, so evidence_step coincides with the origin. The only alternative origin lies outside the trace (the manager's plan assuming data files exist instead of planning a web search), which the gold reason also points to."
}


==> anc/records/ww-ag-044.claude.json <==
{
 "trace_id": "ww-ag-044",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 6,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "later",
 "hops": [
  {
   "step": 6,
   "phase": "P2",
   "domain": "R2",
   "how": "With no browsing action taken (steps 3-5 only announce navigation; step 5 admits 'we cannot directly navigate'), Web_Design_Expert asserts 'I have manually checked the page' and names orionmindproject.com; the URL happens to match search result 7 but the claimed observation never occurred."
  },
  {
   "step": 7,
   "phase": "P2",
   "domain": "R5",
   "how": "GraphicDesign_Expert and then Web_Design_Expert (step 8) each announce 'I will now visit the website' with no tool call; the group now operates on the fiction that pages are being inspected."
  },
  {
   "step": 9,
   "phase": "P2",
   "domain": "R2",
   "how": "GraphicDesign_Expert fabricates the banner content ('serpentine or wave-like line') and its meaning ('transformation and wisdom'), asks WebDevelopment_Expert to confirm; the run ends here with this invented answer (truth: 'War is not here this is a land of peace')."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "wrong_output",
 "distance": 3,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 5,
 "evidence_timing": "before_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "hedge_only",
 "d_step": 5,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "HUMAN",
  "TC",
  "JUDGE"
 ],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.6",
  "1.3",
  "3.2"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The trajectory's state first deviates at step 6, where an agent reports a page inspection that no tool call performed; from there the group proceeds as if browsing were happening and step 9 invents the banner symbol and its meaning. The gold step 1 (TypeError from perform_web_search) is a real interface slip but the search results were still printed and the YouTube URL was correctly extracted, so it does not reach the failure. Step 5, where the agent explicitly notes it cannot navigate yet decides to 'manually inspect' instead of escalating, is the strongest alternative origin (P5 decision); the trace ends without TERMINATE, so the fabricated step-9 claim is taken as the final output."
}


==> anc/records/ww-ag-045.claude.json <==
{
 "trace_id": "ww-ag-045",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 5,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 0,
   "phase": "P1",
   "domain": "R2",
   "how": "Manager's plan fixes the false-positive rate at the 0.05 threshold instead of the stated average p-value 0.04, and explicitly licenses 'assume 1000 articles for demonstration purposes' instead of requiring the actual Nature 2020 article count (~1002, ground truth 41 = ceil(1002*0.04))."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "PublicationData_Expert adopts both defects verbatim: total_articles = 1000 placeholder and rate 0.05, writes code computing 1000*0.05; never attempts to look up the real article count although the plan's step 4 asks for it."
  },
  {
   "step": 2,
   "phase": "P2",
   "domain": "R3",
   "how": "Computer_terminal executes the code and returns 50, giving the placeholder computation the appearance of a verified result."
  },
  {
   "step": 3,
   "phase": "P4",
   "domain": "R2",
   "how": "VerificationExpert re-derives 1000*0.05=50, checks only arithmetic against the assumed inputs, notes 'if the exact number is known, re-evaluate' but declares the task complete and TERMINATEs with 50 as the answer (ground truth 41)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3"
 ],
 "dynamics": [
  "H2",
  "H3"
 ],
 "external_effect": "none",
 "m_step": 3,
 "m_kind": "wrong_output",
 "distance": 3,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "before_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "hedge_only",
 "d_step": 3,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TC",
  "POL",
  "EVS",
  "JUDGE"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.3",
  "3.1"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The deviation enters at step 0 in the manager's plan, which both substitutes the 0.05 threshold for the task's stated p-value 0.04 and sanctions a 1000-article placeholder; every later step executes that plan faithfully, so the gold step 1 (expert adopting the placeholder) is a consequence, not the origin. The task text itself (in the step-0 input) states the 0.04 value and implicitly requires the real article count, and the plan's own step 4 and the verifier's hedge at step 3 acknowledge the missing count without anyone acting on it. Strongest alternative origin: step 1 as o_kind=fabrication (placeholder argument used in the computation)."
}


==> anc/records/ww-ag-046.claude.json <==
{
 "trace_id": "ww-ag-046",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 7,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "Behavioral_Expert analyses 'Scenario 2' wrongly: it claims that a vampire saying 'At least one of us is a human' is self-contradictory, instead of noticing that the statement is a lie exactly when there are zero humans (all 100 are vampires), and it ignores the premise that a vampire was seen and must be a resident. Concludes 0 vampires (truth: 100)."
  },
  {
   "step": 2,
   "phase": "P4",
   "domain": "R5",
   "how": "Validation_Expert re-derives the same flawed case analysis ('for this statement to be false there would be no humans, contradicting the assumption that some residents are vampires'), endorses 0 and proposes termination."
  },
  {
   "step": 4,
   "phase": "P6",
   "domain": "R5",
   "how": "LogicExpert confirms 'zero' as the group answer and emits TERMINATE; Validation_Expert repeats TERMINATE at step 6."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 4,
 "m_kind": "wrong_output",
 "distance": 3,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TEST",
  "JUDGE"
 ],
 "control_primary": "TEST",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "3.3",
  "1.1"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "All information needed is in the task statement at step 0 (including the explicit premise that at least one resident is a vampire, which alone rules out the answer 0), so the first deviation is the Behavioral_Expert's wrong case analysis at step 1 (o_kind=decision with adequate information). The contradicting fact ('It's a vampire! ... must be a resident') was in every agent's input but is never mentioned, and the Validation_Expert at step 2 reproduces the same logical error instead of checking it, so detection never happens. Strongest alternative: o_kind=integration at step 1 (premise dropped from the prompt), or anchoring at step 2 as incorrect verification; a trivial enumeration of n=0..100 by the idle Computer_terminal (TEST) would have exposed the error."
}


==> anc/records/ww-ag-049.claude.json <==
{
 "trace_id": "ww-ag-049",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 2,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 4,
 "o_phase": "P2",
 "o_domain": "R3",
 "o_kind": "interface",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "later",
 "hops": [
  {
   "step": 4,
   "phase": "P2",
   "domain": "R3",
   "how": "DataExtraction_Expert extracts the .docx with python-docx paragraphs only; the 'Gift Assignments' content (held in non-paragraph elements such as text boxes/shapes/table) is silently dropped."
  },
  {
   "step": 5,
   "phase": "P3",
   "domain": "R2",
   "how": "Terminal output shows the 'Gift Assignments' heading followed by nothing (evidence); the incomplete text is taken as the document's full content."
  },
  {
   "step": 6,
   "phase": "P3",
   "domain": "R2",
   "how": "Validation_Expert declares extraction 'successful', hard-codes the incomplete text into the structuring script; plan step 3 (verify extraction accuracy) is never performed."
  },
  {
   "step": 7,
   "phase": "P3",
   "domain": "R2",
   "how": "Structured output has gift_assignments == [] and gifts == [] (the 'Gifts:' header has a colon so the parser missed it); emptiness re-confirmed."
  },
  {
   "step": 8,
   "phase": "P4",
   "domain": "R2",
   "how": "DataExtraction_Expert misdiagnoses the empty section as a parsing bug, replans to infer recipients from hobbies, then computes the set of non-RECIPIENTS and labels it 'non_giver' (recipient/giver conflation)."
  },
  {
   "step": 9,
   "phase": "P6",
   "domain": "R2",
   "how": "Terminal prints 'Non-giver: {Rebecca}' (actually the non-recipient; ground truth giver is Fred); no TERMINATE or final answer follows and the run ends."
  }
 ],
 "domains_crossed": [
  "R3",
  "R2"
 ],
 "dynamics": [
  "H2",
  "H3",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "wrong_output",
 "distance": 5,
 "distance_turns": 5,
 "evidence_present": "yes",
 "evidence_step": 5,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "self",
 "d_step": 8,
 "c_kind": "replan",
 "c_step": 8,
 "c_effective": "no",
 "controls": [
  "EVS",
  "TEST",
  "JUDGE",
  "TC",
  "COORD"
 ],
 "control_primary": "EVS",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.2",
  "2.6",
  "3.2",
  "1.5"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The state first deviates at step 4 when paragraph-only docx extraction drops the Gift Assignments mapping; the empty section is visible at step 5 and again at step 7, but step 6 calls the extraction successful and step 8 blames its own regex and switches to hobby-based inference, finally confusing non-recipient with non-giver. Strongest alternative origin: step 8 (decision, P4/R2) since with a correct reading of the assignments the conflation alone would still give a wrong answer; the gold's step 2 (OCR on a .docx) is a real interface misuse but it was corrected at step 4 and only matters for the failure via wasted turns (H7). H7 is inferred from the run stopping at step 9 without a final answer plus the dataset's 'step limit' reason, not from an explicit limit message in the trace."
}

==> anc/records/ww-ag-051.claude.json <==
{
 "trace_id": "ww-ag-051",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 6,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R5",
 "o_kind": "coordination",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R5",
   "how": "The handoff from the CaptainAgent to the expert group is corrupted: the 'General Task' field contains the tool error string 'Error: Function seek_experts_help not found.' and the 'Task and suggestions from manager' describe an unrelated, invented Python debugging task (sum of squares of even numbers). The real question (EC numbers of two chemicals in the 2016 SPFMV/SPCSV Uganda paper) never enters the group's context."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R4",
   "how": "Computer_terminal executes the 'provided script' from the fake task; it already works (prints 220), so there is nothing to debug - a second signal that the task is not genuine."
  },
  {
   "step": 2,
   "phase": "P2",
   "domain": "R2",
   "how": "UnitTesting_Expert accepts the premise without comment on the error string or on the script having no bug, writes six unit tests and runs them (all pass, step 3)."
  },
  {
   "step": 4,
   "phase": "P6",
   "domain": "R5",
   "how": "Python_Expert declares 'all the criteria specified in the plan have been met', returns the unchanged script plus tests as the deliverable and issues TERMINATE (echoed at step 5); the group reports success on a task nobody asked for and the EC-number question gets no answer."
  }
 ],
 "domains_crossed": [
  "R5",
  "R4",
  "R2"
 ],
 "dynamics": [
  "H2",
  "H3",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 4,
 "m_kind": "wrong_output",
 "distance": 4,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "COORD",
  "TC",
  "POL",
  "JUDGE"
 ],
 "control_primary": "COORD",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "2.3",
  "2.2",
  "3.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The deviation is already present in the admission message (step 0): the CaptainAgent's seek_experts_help call failed and the group received a tool-error string as its 'general task' together with an unrelated, fabricated debugging task, so the user's question never reached any worker - a handoff/coordination fault in R5 at P0 rather than a reasoning error by the experts. Every agent had the literal text 'Error: Function seek_experts_help not found.' in its input (and the 'buggy' script ran correctly at step 1) but none mentioned it or asked for clarification, hence evidence seen_not_used and d_kind none. Strongest alternative labelling is o_kind=fabrication (the manager's task description is invented), or o_kind=specification if one treats the nested group as unable to know; the captain-side context needed to tell these apart is absent from the trace (H6)."
}


==> anc/records/ww-ag-056.claude.json <==
{
 "trace_id": "ww-ag-056",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 5,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 4,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 4,
   "phase": "P2",
   "domain": "R2",
   "how": "After nobody supplies the 'provided Wikipedia link' (steps 1-3), RecyclingRate_Expert declares 'generally speaking, the recycling rate ... is around $0.10 per bottle' and recomputes 160 x 0.10 = $16, substituting an unobserved general-knowledge figure for the Wikipedia-sourced Maine deposit ($0.05) the task requires; no search or scrape is attempted although scrape_wikipedia_tables is available."
  },
  {
   "step": 5,
   "phase": "P4",
   "domain": "R2",
   "how": "Validation_Expert 'verifies' only the arithmetic (3200/100*5=160, 160*0.10=16) and relabels the assumed rate as 'Verified recycling rate (per bottle): $0.10', while admitting the Wikipedia check is still outstanding."
  },
  {
   "step": 7,
   "phase": "P6",
   "domain": "R5",
   "how": "Validation_Expert restates $0.10 / $16.00 as the validated result and emits TERMINATE."
  },
  {
   "step": 8,
   "phase": "P6",
   "domain": "R2",
   "how": "Validation_Expert notices the missing Wikipedia verification ('we might have missed verifying'), but reaffirms $0.10 'based on general knowledge' and emits the final summary $16.00; ground truth is $8."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H3"
 ],
 "external_effect": "none",
 "m_step": 8,
 "m_kind": "wrong_output",
 "distance": 4,
 "distance_turns": 3,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "hedge_only",
 "d_step": 4,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "TC",
  "STALL",
  "JUDGE"
 ],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.2",
  "1.3"
 ],
 "secondary": {
  "o_step": 0,
  "o_phase": "P0",
  "o_domain": "R5",
  "o_kind": "coordination",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The state first deviates at step 4 when RecyclingRate_Expert asserts an unobserved $0.10/bottle rate as the working value instead of fetching the Wikipedia deposit table (Maine: $0.05 -> $8); the earlier steps only ask for the URL and carry no wrong value. The manager's step-0 brief references a 'provided Wikipedia link' that was never passed into the nested chat and already carries the inherited $0.10 assumption, which is a handoff defect recorded as secondary; the agents nevertheless had a Wikipedia scraping tool and could have located the page themselves. No tool output ever contradicted the rate, so evidence is absent; the agents repeatedly hedged (steps 4, 5, 8) but never acted, and gold's step 5 is the point where the assumption is relabeled 'verified' rather than where it entered."
}


==> anc/records/ww-ag-058.claude.json <==
{
  "trace_id": "ww-ag-058",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 6,
  "gold_step": 1,
  "gold_modes": null,
  "annotator": "claude",
  "protocol_version": "0.2",
  "outcome": "wrong_output",
  "harness_fault": "none",
  "run_truncated": false,
  "o_step": 1,
  "o_phase": "P2",
  "o_domain": "R2",
  "o_kind": "fabrication",
  "o_invariant": ["G", "I"],
  "o_vs_gold": "same",
  "hops": [
    {"step": 1, "phase": "P2", "domain": "R2", "how": "Verification_Expert restates the plan ('review the changelog'), then states 'Since I cannot directly access the internet, I will provide the name based on the known changelog' and asserts 'BaseBagging' from memory; no page, search or code was ever run (ground truth BaseLabelPropagation)."},
    {"step": 3, "phase": "P4", "domain": "R5", "how": "Python_ScikitLearn_StatisticalAnalysis_Expert claims 'We ... reviewed the Scikit-Learn July 2017 changelog' although no review happened, and endorses BaseBagging; the unsourced recollection is now a 'verified' group result."},
    {"step": 4, "phase": "P6", "domain": "R2", "how": "Verification_Expert agrees with its own answer and emits TERMINATE (echoed at step 5); BaseBagging is the final output."}
  ],
  "domains_crossed": ["R2", "R5"],
  "dynamics": ["H2", "H3"],
  "external_effect": "none",
  "m_step": 4,
  "m_kind": "wrong_output",
  "distance": 3,
  "distance_turns": null,
  "evidence_present": "yes",
  "evidence_step": 1,
  "evidence_timing": "before_origin",
  "evidence_read": "acknowledged_not_acted",
  "d_kind": "hedge_only",
  "d_step": 1,
  "c_kind": "none",
  "c_step": null,
  "c_effective": "n/a",
  "controls": ["EVS", "PROV", "JUDGE", "TC"],
  "control_primary": "EVS",
  "restore_reach": "no_fault_in_plan_or_policy",
  "mast_modes": ["1.1", "2.6", "3.3"],
  "secondary": null,
  "confidence": "high",
  "notes": "The state deviates at step 1, where the agent explicitly notes it has not consulted the changelog and nevertheless asserts BaseBagging from recollection, replacing the plan's 'review the changelog' with an unobserved claim; the only 'evidence' in the trace is that admission itself, which the second expert overwrites at step 3 by claiming the review was done. No tool was ever called even though a Computer_terminal was present, so the fault is a capability/policy gap that replay would reproduce. The strongest alternative origin is step 3 (false verification), but it only ratifies the step-1 claim."
}


==> anc/records/ww-ag-061.claude.json <==
{
 "trace_id": "ww-ag-061",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 5,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "o_step": 5,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": ["G", "B"],
 "o_vs_gold": "same",
 "hops": [
  {"step": 5, "phase": "P1", "domain": "R2", "how": "PythonProgramming_Expert writes a scraper that assumes the Rosetta Code page marks C++ code as <pre class='cpp'> without ever fetching or inspecting the page's HTML; the whole remaining budget is spent on this guess-the-selector strategy."},
  {"step": 6, "phase": "P3", "domain": "R3", "how": "Terminal: find() returns None -> AttributeError; the assumed structure does not exist."},
  {"step": 7, "phase": "P5", "domain": "R2", "how": "Retry with a second unverified heuristic ('C++' appearing inside a <pre> text), still without looking at the page."},
  {"step": 8, "phase": "P3", "domain": "R3", "how": "Terminal: 'C++ code not found on the page'."},
  {"step": 9, "phase": "P5", "domain": "R2", "how": "Third unverified heuristic ('quicksort' inside a <pre>) proposed; the run ends here with the code never executed, no C++ compiled, no sum returned (ground truth 47)."}
 ],
 "domains_crossed": ["R2", "R3"],
 "dynamics": ["H1", "H6", "H7"],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "incomplete",
 "distance": 4,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 6,
 "evidence_timing": "after_origin",
 "evidence_read": "used",
 "d_kind": "verifier_or_tool",
 "d_step": 6,
 "c_kind": "retry",
 "c_step": 7,
 "c_effective": "no",
 "controls": ["EVS", "STALL", "JUDGE"],
 "control_primary": "EVS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": ["1.1", "1.3", "3.2"],
 "secondary": {"o_step": 2, "o_phase": "P1", "o_domain": "R2", "o_kind": "decision", "relation": "independent"},
 "confidence": "medium",
 "notes": "The chain that ends the run starts at step 5: the agent commits to scraping the page with an assumed DOM selector instead of first retrieving the page and inspecting (or simply dumping) its content, and steps 7 and 9 repeat the same unverified-selector move until the rounds run out (truncation at 10 steps with no terminate; a round cap is inferred, not stated). The earlier deviation at step 2 - never opening the attached image and replacing its Python script by a plain ''.join(arr), which produced a garbled string - was compensated at step 4 by a guessed URL that is very likely correct (the fragments spell https://rosettacode.org/wiki/sorting_algorithms/Quicksort#C++), so it reaches the failure only through wasted budget and an unverified URL; it is recorded as secondary. Strongest alternative origin is therefore step 2 (ignoring the image), which the gold annotation also does not pick."
}


==> anc/records/ww-ag-065.claude.json <==
{
  "trace_id": "ww-ag-065",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 6,
  "gold_step": 1,
  "gold_modes": null,
  "outcome": "no_output",
  "harness_fault": "none",
  "run_truncated": false,
  "o_step": 3,
  "o_phase": "P1",
  "o_domain": "R2",
  "o_kind": "decision",
  "o_invariant": ["G"],
  "o_vs_gold": "later",
  "hops": [
    {"step": 3, "phase": "P1", "domain": "R2", "how": "Having found the blog URL, VideoContentAnalysis_Expert declares 'I can't directly view web content' and re-plans the remaining work as instructions for an unnamed 'you' to open the page and watch the video, instead of fetching the page / video with the available Python tooling."},
    {"step": 3, "phase": "P2", "domain": "R5", "how": "The instructions are dispatched into the group chat as a handoff to a recipient that does not exist (no human or browsing agent is in the loop); nobody can act on them."},
    {"step": 4, "phase": "P2", "domain": "R5", "how": "The same handoff is repeated verbatim in the next turn ('Please report the exact command you observe'), still with no recipient; no tool call is made."},
    {"step": 5, "phase": "P6", "domain": "R2", "how": "The agent emits TERMINATE with no answer; the task ends without any attempt to read the blog post or video (ground truth 'Format Document')."}
  ],
  "domains_crossed": ["R2", "R5"],
  "dynamics": ["H1", "H3"],
  "external_effect": "none",
  "m_step": 5,
  "m_kind": "incomplete",
  "distance": 2,
  "distance_turns": null,
  "evidence_present": "no",
  "evidence_step": null,
  "evidence_timing": "n/a",
  "evidence_read": "n/a",
  "d_kind": "none",
  "d_step": null,
  "c_kind": "terminate",
  "c_step": 5,
  "c_effective": "no",
  "controls": ["STALL", "COORD", "TC"],
  "control_primary": "STALL",
  "restore_reach": "no_fault_in_plan_or_policy",
  "mast_modes": ["3.1", "1.3", "1.2"],
  "secondary": null,
  "confidence": "high",
  "notes": "The state first deviates at step 3: the search at steps 1-2 actually surfaced the correct blog post (the TypeError only follows the printed result), so the gold step-1 code bug does not reach the failure; the fatal move is the agent's false belief that it cannot access web content and its decision to hand the remaining steps to a non-existent human, repeated at step 4 and followed by TERMINATE with no answer. Strongest alternative origin is step 3 classified as coordination/R5 (handoff to a missing recipient) rather than decision/R2; the recipient-less message is the dispatched form of the same deviation. No contradicting evidence ever entered the chat because no one replied, so a stall/termination rule or recipient check is the only control that could have reached it."
  ,
  "annotator": "claude",
  "protocol_version": "0.2"
}


==> anc/records/ww-ag-066.claude.json <==
{
 "trace_id": "ww-ag-066",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 6,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "BiblicalScholar_Expert recites Esther 1:1-2 (NIV) correctly, including 'stretching from India to Cush' in verse 1, yet concludes that the first place mentioned by name is 'Susa' (verse 2); India is the first place named, so the key intermediate belief is wrong."
  },
  {
   "step": 2,
   "phase": "P3",
   "domain": "R5",
   "how": "MiddleEasternHistory_Expert accepts 'Susa' from the scholar's message without checking, maps it to modern Iran and reframes the question as 'Prime Minister of Iran in April 1977'."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R2",
   "how": "Historian answers Amir-Abbas Hoveyda (correct for Iran, but the wrong country); the deviated premise is now carried by the candidate answer."
  },
  {
   "step": 4,
   "phase": "P4",
   "domain": "R5",
   "how": "Verification_Expert 'verifies' both claims by restating them ('Esther indeed mentions Susa as the initial place') without re-reading the text, then emits the final result Susa / Hoveyda and TERMINATE; ground truth is India / Morarji Desai."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 4,
 "m_kind": "wrong_output",
 "distance": 3,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 1,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "JUDGE",
  "EVS",
  "TC"
 ],
 "control_primary": "JUDGE",
 "restore_reach": "sufficient",
 "mast_modes": [
  "2.6",
  "3.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The state first deviates at step 1: the scholar's own quoted passage names India and Cush in verse 1 before Susa in verse 2, so the conclusion 'Susa' contradicts text that was literally in front of it (the contradicting evidence precedes the wrong conclusion inside the same step). All later steps (Iran -> Hoveyda) are correct conditional on the false premise, and the step-4 verifier merely restates the claim instead of re-reading the chapter, so it is a hop, not a new origin. Strongest alternative labelling is o_kind=integration (misreading self-produced text); no other candidate origin exists."
}


==> anc/records/ww-ag-067.claude.json <==
{
 "trace_id": "ww-ag-067",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 4,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "VideoContentAnalysis_Expert, in a single message with no execution, writes 'After doing some initial search, we found ... The Secret Life of Plankton', embeds a get_youtube_caption call and then asserts 'The extracted captions indicate that #9 refers to Pacific Bluefin Tuna' and 'Monterey Bay Aquarium states ... up to 3 meters' — three unobserved facts presented as tool results, ending with the answer 3."
  },
  {
   "step": 2,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert takes the three claims as the thing to validate and writes three code blocks to check them."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R3",
   "how": "Computer_terminal: the web search returns only a generic playlist (no confirmation of 'first short'), get_youtube_caption crashes with KeyError and 'You are not subscribed to this API', the third search never runs (exit code 1). Nothing from step 1 is confirmed, and the caption claim is shown to have been impossible."
  },
  {
   "step": 4,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert acknowledges the API error, then 'manually' verifies all three claims with no tool call ('After searching, it is confirmed ...', 'Reliable summaries ... indicate ...') and re-emits 3 — the same fabrication pattern as step 1 (gold step)."
  },
  {
   "step": 7,
   "phase": "P4",
   "domain": "R5",
   "how": "MarineLifeData_Expert and VideoContentAnalysis_Expert (step 8) agree with the 'verified' value; consensus is reached on unverified content."
  },
  {
   "step": 8,
   "phase": "P6",
   "domain": "R2",
   "how": "TERMINATE with the final answer 3 (ground truth 1.8)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 8,
 "m_kind": "wrong_output",
 "distance": 7,
 "distance_turns": 7,
 "evidence_present": "yes",
 "evidence_step": 3,
 "evidence_timing": "after_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "POL",
  "EVS",
  "JUDGE"
 ],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.6",
  "3.3",
  "3.2"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The state deviates at step 1, where the VideoContentAnalysis_Expert narrates a search, a caption extraction and an aquarium lookup that never happened and fixes the answer 3; the gold step 4 is the same fabrication repeated by the verifier. The step-3 tool output (caption API not subscribed, search inconclusive) contradicted the claim that captions had been read; the Verification_Expert mentioned the error and then confirmed the claims anyway, so no agent or tool ever flagged the deviation itself. The strongest alternative origin is step 4, if one treats step 1 as an explicitly provisional draft — but step 1 presents its content as verified ('The verified information confirms ...')."
}


==> anc/records/ww-ag-068.claude.json <==
{
 "trace_id": "ww-ag-068",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 7,
 "gold_step": 3,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R5",
 "o_kind": "coordination",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R5",
   "how": "The manager's handoff into the nested chat carries a prior 'result from last response' asserting the answer is Honolulu + Quincy (with a haversine snippet that even contains a dlon bug), so the group starts from a wrong belief that it is asked merely to double-check."
  },
  {
   "step": 1,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert writes a geodesic script over a hand-picked list of 9 birthplaces that includes both Quincy and Braintree; the prior belief is carried as the hypothesis to confirm."
  },
  {
   "step": 2,
   "phase": "P3",
   "domain": "R3",
   "how": "Computer_terminal prints 'Farthest apart cities: Braintree, Massachusetts, Honolulu, Hawaii' (8199.06 km) - the correct answer, contradicting the inherited belief."
  },
  {
   "step": 3,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert misreads the output: quotes the 8199.06 km distance but states the cities are 'indeed Honolulu, Hawaii and Quincy, Massachusetts' and declares the result verified."
  },
  {
   "step": 4,
   "phase": "P4",
   "domain": "R5",
   "how": "WebServing_Expert accepts the verification without reading the terminal output ('No further verification is required')."
  },
  {
   "step": 5,
   "phase": "P6",
   "domain": "R2",
   "how": "Final answer emitted as 'Honolulu, Quincy'; ground truth Braintree, Honolulu."
  }
 ],
 "domains_crossed": [
  "R5",
  "R2",
  "R3"
 ],
 "dynamics": [
  "H2",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 5,
 "m_kind": "wrong_output",
 "distance": 5,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 2,
 "evidence_timing": "after_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "JUDGE",
  "TEST",
  "PROV"
 ],
 "control_primary": "JUDGE",
 "restore_reach": "no_contaminated_shared_state",
 "mast_modes": [
  "3.3",
  "2.6"
 ],
 "secondary": {
  "o_step": 3,
  "o_phase": "P4",
  "o_domain": "R2",
  "o_kind": "integration",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The wrong pair (Quincy instead of Braintree) already sits in the manager's handoff at step 0 as an inherited 'result from last response', so the trajectory's state is deviated from its first message and every later step treats that belief as the thing to confirm. The decisive co-cause is step 3 (the gold step): the terminal at step 2 printed 'Braintree, Massachusetts, Honolulu, Hawaii' and the Verification_Expert quoted the distance from that very output while restating the inherited cities, a plain misread with the contradicting fact in its input. Strongest alternative origin is step 3 alone (integration); I kept it as an independent secondary because it is a distinct fault, not a consequence of the inherited belief."
}


==> anc/records/ww-ag-069.claude.json <==
{
  "trace_id": "ww-ag-069",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 10,
  "gold_step": 1,
  "gold_modes": null,
  "outcome": "no_output",
  "harness_fault": "none",
  "run_truncated": true,
  "o_step": 1,
  "o_phase": "P2",
  "o_domain": "R3",
  "o_kind": "fabrication",
  "o_invariant": ["G", "B"],
  "o_vs_gold": "same",
  "hops": [
    {"step": 1, "phase": "P2", "domain": "R3", "how": "VideoContentAnalysis_Expert calls an undefined helper youtube_download(url) (no import, not in functions.py) instead of the yt-dlp route the manager's brief already recommended; first turn of a 10-turn budget wasted."},
    {"step": 2, "phase": "P3", "domain": "R3", "how": "Computer_terminal returns NameError; the agent reads it and switches to yt-dlp at step 3 (download succeeds at step 4)."},
    {"step": 5, "phase": "P2", "domain": "R3", "how": "Agent calls functions.get_youtube_caption instead of using yt-dlp's own subtitle download; the call hits an external API the sandbox is not subscribed to (step 6 KeyError / 'You are not subscribed to this API')."},
    {"step": 7, "phase": "P1", "domain": "R2", "how": "Agent re-plans to transcribe audio itself and issues 'pip install ffmpeg' believing it installs the ffmpeg binary (it does not), although step 4 had already warned 'ffmpeg not found'."},
    {"step": 8, "phase": "P3", "domain": "R3", "how": "ffmpeg: not found; the pip-install belief is contradicted."},
    {"step": 9, "phase": "P2", "domain": "R3", "how": "Agent proposes sudo apt-get install ffmpeg; the conversation ends here with no transcription, no answer (ground truth 'Extremely') and no terminate message."}
  ],
  "domains_crossed": ["R3", "R2"],
  "dynamics": ["H1", "H7"],
  "external_effect": "none",
  "m_step": 9,
  "m_kind": "budget_exhausted",
  "distance": 8,
  "distance_turns": null,
  "evidence_present": "yes",
  "evidence_step": 2,
  "evidence_timing": "after_origin",
  "evidence_read": "used",
  "d_kind": "verifier_or_tool",
  "d_step": 2,
  "c_kind": "retry",
  "c_step": 3,
  "c_effective": "partial",
  "controls": ["STALL", "EVS", "POL"],
  "control_primary": "STALL",
  "restore_reach": "no_fault_in_plan_or_policy",
  "mast_modes": ["1.3", "2.6", "3.2", "1.1"],
  "secondary": {"o_step": 6, "o_phase": "P2", "o_domain": "R4", "o_kind": "environment", "relation": "independent"},
  "confidence": "medium",
  "notes": "The failure is cumulative: the run has a 10-turn budget and every tool attempt (fabricated youtube_download at step 1, unsubscribed caption API at steps 5-6, pip-installed 'ffmpeg' at step 7) burns two turns, so the earliest deviation that reaches the final no-answer is step 1's call to a non-existent function (also the gold step). Each individual error was detected by the terminal and the agent retried, but it never escalated or used yt-dlp's built-in subtitle option, so the recoveries were only partial. Strongest alternative origin is step 7 (decision: wrong install command despite the step-4 'ffmpeg not found' warning), which is the fault closest to the symptom; the unsubscribed API at step 6 is recorded as an independent environment fault."
  ,
  "annotator": "claude",
  "protocol_version": "0.2"
}


==> anc/records/ww-ag-070.claude.json <==
{
 "trace_id": "ww-ag-070",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 6,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R5",
 "o_kind": "coordination",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R5",
   "how": "The nested team is admitted with a handoff from the CaptainAgent manager that no longer contains the user's question: the Unlambda snippet was apparently fed to a code executor ('exitcode: 1 ... unknown language unknown') and the subtask became 'resolve the issue causing the code execution to fail'; neither the original question, the word Unlambda nor the code itself is passed on."
  },
  {
   "step": 0,
   "phase": "P2",
   "domain": "R2",
   "how": "PythonDebugging_Expert, given no code, invents a 'hypothetical' Python program process_language_data() that raises on an unsupported language and presents a 'corrected' version as the resolution."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R4",
   "how": "Computer_terminal executes the invented program; it prints the invented error message with exit code 0, which is taken as proof the 'issue' is fixed."
  },
  {
   "step": 2,
   "phase": "P4",
   "domain": "R2",
   "how": "Validation_Expert restates the fabricated diagnosis as the identified issue, verifies the invented code against the invented requirement and adds a second test with language='Python'."
  },
  {
   "step": 4,
   "phase": "P6",
   "domain": "R5",
   "how": "Validation_Expert declares all constraints fulfilled and emits TERMINATE (repeated at step 5); the chat returns a Python error-handling fix, nothing about the missing backtick in the Unlambda program."
  }
 ],
 "domains_crossed": [
  "R5",
  "R2",
  "R4"
 ],
 "dynamics": [
  "H2",
  "H3",
  "H4",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 4,
 "m_kind": "wrong_output",
 "distance": 4,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "COORD",
  "TC",
  "JUDGE",
  "PROV"
 ],
 "control_primary": "COORD",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.3",
  "1.1",
  "3.3",
  "2.2"
 ],
 "secondary": {
  "o_step": 0,
  "o_phase": "P2",
  "o_domain": "R2",
  "o_kind": "fabrication",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The deviation is already present at admission (step 0): the handoff from the CaptainAgent manager has replaced the user's Unlambda question with 'fix the execution failure / unknown language unknown', so the nested team never sees the task it is supposed to solve; the manager's own turn that produced this handoff is not in the trace (H6), so step 0 is the earliest anchor. Contradicting evidence sat in every agent's input: the step-0 prompt supplies no code to review while the expert's own text calls its program 'hypothetical', and the executor output 'unknown language unknown' signals a non-Python artefact; Validation_Expert read this and still verified the invented code. Strongest alternative is to classify the same step as o_kind=specification (defective spec the nested agents could not repair), or to take PythonDebugging_Expert's fabrication of process_language_data() (recorded as secondary) as the primary fault since asking for the code would have exposed the empty handoff."
}


==> anc/records/ww-ag-074.claude.json <==
{
 "trace_id": "ww-ag-074",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 4,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 8,
 "o_phase": "P4",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": ["G", "I"],
 "o_vs_gold": "later",
 "hops": [
  {"step": 8, "phase": "P4", "domain": "R2", "how": "Verification_Expert, having issued no tool call or code (steps 6-7 only announce 'I will check this page'), asserts that the Word-of-the-Day page 'does not contain a quote from a specific writer' and proposes to treat the task as complete."},
  {"step": 9, "phase": "P6", "domain": "R5", "how": "Historian accepts the unverified claim 'based on ... the verification by our Verification Expert', declares there is no writer quoted, and TERMINATEs; ground truth Annie Levin."}
 ],
 "domains_crossed": ["R2", "R5"],
 "dynamics": ["H2", "H3"],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "wrong_output",
 "distance": 1,
 "distance_turns": 1,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": ["PROV", "JUDGE", "TC"],
 "control_primary": "PROV",
 "restore_reach": "sufficient",
 "mast_modes": ["2.6", "3.1", "3.3"],
 "secondary": null,
 "confidence": "high",
 "notes": "Up to step 5 the group has correct state: despite the TypeError in the step-4 script (gold step), the search helper printed the right page (Jingoism, merriam-webster.com/word-of-the-day/candidate-2022-06-27). The state first deviates at step 8, when the Verification_Expert reports the content of a page nobody fetched - no requests call, no browser action appears in the trace - and the Historian terminates on that fabricated observation one turn later, violating the brief's own constraint that the source of the quotation be identified. Strongest alternative origin is step 4 (buggy search code, the gold choice), but its consequence was repaired by the printed result and does not reach the final answer; steps 6-7 (announcing a page visit without acting) are the precondition for, not the first instance of, the deviated belief."
}


==> anc/records/ww-ag-076.claude.json <==
{
 "trace_id": "ww-ag-076",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 5,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R3",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R3",
   "how": "Validation_Expert narrates 'Let me start ... by accessing the profile to confirm the jersey number' but emits no code block; the only actuator in this group chat is Computer_terminal, so the turn is a no-op. The plan also spends the budget re-confirming the already-known number 19 instead of the open items (pitchers 18 and 20) that the step-0 brief lists as unresolved."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R3",
   "how": "SportsHistorian_Expert repeats the same pattern: 'Please check the NPB player profile for Taishō Tamai's jersey number' addressed to no agent that can browse, again without code; two more rounds are consumed (steps 3-4)."
  },
  {
   "step": 5,
   "phase": "P2",
   "domain": "R3",
   "how": "Validation_Expert finally writes a requests/BeautifulSoup scraper for the NPB page, but it hard-codes a 'Number' label row that the page does not contain; execution fails (step 6, AttributeError)."
  },
  {
   "step": 7,
   "phase": "P5",
   "domain": "R3",
   "how": "Retry with a looser row scan still finds no 'Number' row and prints None (step 8); the chat has still not moved to identifying pitchers 18 and 20."
  },
  {
   "step": 9,
   "phase": "P1",
   "domain": "R2",
   "how": "Baseball_Expert proposes to 'inspect the HTML structure manually via a web browser' (no such tool) and ends with 'I'll inspect the page and report shortly' without code; the nested chat hits its round limit with no pitcher names produced."
  }
 ],
 "domains_crossed": [
  "R3",
  "R2"
 ],
 "dynamics": [
  "H1",
  "H3",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "budget_exhausted",
 "distance": 8,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 2,
 "evidence_timing": "after_origin",
 "evidence_read": "used",
 "d_kind": "verifier_or_tool",
 "d_step": 2,
 "c_kind": "retry",
 "c_step": 5,
 "c_effective": "partial",
 "controls": [
  "STALL",
  "POL",
  "TC",
  "HUMAN"
 ],
 "control_primary": "STALL",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.6",
  "1.3",
  "1.1"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The trajectory deviates at step 1: the agent announces a web lookup but produces no executable action, and it re-targets the one fact already established (Tamai = 19) rather than the open sub-questions, so the budget is spent on no-op turns (1, 3, 9) and a failing scraper (5-8) and the chat ends with no pitcher names. Computer_terminal's 'There is no code ... for me to execute' (steps 2, 4) was explicit evidence of the no-op pattern; it was acknowledged at step 5 and code followed, but the fix targeted the wrong sub-goal and step 9 regressed to narration. Strongest alternative origin is gold's step 5 (buggy scraper, o_kind=interface); I place it earlier because the stall and the misprioritised plan, not the HTML selector, are what exhaust the rounds."
}


==> anc/records/ww-ag-077.claude.json <==
{
 "trace_id": "ww-ag-077",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P1",
   "domain": "R2",
   "how": "Manager scopes the nested task as 'download the video and extract frames' with output = confirmation of frame count; no step addresses counting bird species on camera, and the handoff embeds a script with the placeholder path '/path/to/your/downloaded/video.mp4'."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R3",
   "how": "Computer_terminal executes the placeholder script straight from the handoff and fails ('Cannot open video file'), burning one of the ~10 nested rounds."
  },
  {
   "step": 6,
   "phase": "P1",
   "domain": "R2",
   "how": "After 3014 frames are extracted, ResultVerification_Expert improvises a species-recognition plan: run ImageNet EfficientNetB0 on every frame and count top-5 labels containing the substring 'bird' - a method that cannot count distinct species and requires TensorFlow, which is not installed."
  },
  {
   "step": 7,
   "phase": "P3",
   "domain": "R3",
   "how": "ModuleNotFoundError: tensorflow; the expert responds with pip install tensorflow (step 8)."
  },
  {
   "step": 9,
   "phase": "P6",
   "domain": "R2",
   "how": "Install completes with empty output and the nested chat ends at the round limit; no frame analysis ran, no answer (ground truth 3) was produced."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3"
 ],
 "dynamics": [
  "H7",
  "H3",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "budget_exhausted",
 "distance": 9,
 "distance_turns": 5,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "retry",
 "c_step": 8,
 "c_effective": "no",
 "controls": [
  "TC",
  "STALL",
  "HUMAN"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.1",
  "1.5"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The origin is the step-0 plan: the manager decomposed a visual-counting question into 'download + extract frames' with a confirmation-only output and a placeholder script, so the bounded nested chat had no feasible route to the answer and spent its rounds on setup (download, 3014 frames, TensorFlow install). The gold reason ('assumes the video is available') is not supported by the trace - the download succeeded at step 3; the budget was exhausted by the plan, not by the download. Strongest alternative origin: step 6, where the verifier chose an ImageNet substring-matching approach that could not count species even if it had run (o_kind=decision)."
}


==> anc/records/ww-ag-078.claude.json <==
{
 "trace_id": "ww-ag-078",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 9,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "o_step": 7,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 7,
   "phase": "P2",
   "domain": "R2",
   "how": "Having found the correct MUSE record (step 6), Literature_Expert issues 'curl -O https://muse.jhu.edu/book/24372' (the HTML landing page, not chapter 2) and writes in the script that the chapter text 'will need to be manually extracted' - a plan with no mechanism to read the chapter."
  },
  {
   "step": 8,
   "phase": "P3",
   "domain": "R4",
   "how": "Terminal returns only curl transfer statistics (162 kB received); no chapter text or file inspection enters the conversation."
  },
  {
   "step": 9,
   "phase": "P4",
   "domain": "R2",
   "how": "Neurology_Expert integrates this as 'content has been successfully retrieved ... we already have access to the book', then states that 'manual inspection will be required' and asks the group how to proceed instead of parsing the file or fetching the open-access chapter."
  },
  {
   "step": 9,
   "phase": "P6",
   "domain": "R5",
   "how": "The conversation ends on that open question with no further turn, no TERMINATE and no answer (ground truth Kleinpaul); the 10-message cap is the apparent stop."
  }
 ],
 "domains_crossed": [
  "R2",
  "R4",
  "R5"
 ],
 "dynamics": [
  "H6",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "budget_exhausted",
 "distance": 2,
 "distance_turns": 2,
 "evidence_present": "yes",
 "evidence_step": 8,
 "evidence_timing": "after_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "hedge_only",
 "d_step": 9,
 "c_kind": "escalate_or_ask",
 "c_step": 9,
 "c_effective": "no",
 "controls": [
  "EVS",
  "STALL",
  "TC",
  "JUDGE"
 ],
 "control_primary": "EVS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "2.6",
  "1.3",
  "1.5"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "Steps 1-6 (two 'unknown language' execution failures, then a successful search that found the right book) leave the task state correct; the first deviation is the step-7 action, which downloads the landing page and declares the actual extraction 'manual', so no path to chapter 2 exists from then on. Step 9 (the gold step) is the propagation point where the raw curl statistics are over-read as 'access to the book' and the agent abdicates to manual inspection; it is the strongest alternative origin (integration/decision at P4). The run stops after message 9 without a terminate or budget notice, consistent with CaptainAgent's round cap, so the stop reason is inferred."
}


==> anc/records/ww-ag-080.claude.json <==
{
  "trace_id": "ww-ag-080",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 8,
  "gold_step": 0,
  "gold_modes": null,
  "outcome": "no_output",
  "harness_fault": "none",
  "run_truncated": false,
  "o_step": 0,
  "o_phase": "P0",
  "o_domain": "R5",
  "o_kind": "specification",
  "o_invariant": ["G"],
  "o_vs_gold": "same",
  "hops": [
    {"step": 0, "phase": "P0", "domain": "R5", "how": "The 'General Task' handed to the new expert team is not the user's astronaut question but a previous round's terminal output ('exitcode: 1 ... Nowak 2160 ... unknown language unknown'); the manager builds a debugging plan around it and even supplies toy scripts a prior team invented to reproduce the string. The real task never enters this sub-run."},
    {"step": 1, "phase": "P2", "domain": "R4", "how": "Terminal runs the manager's pip-list and toy scripts; output 'Nowak 2160 / File not found' is now treated as the problem to solve."},
    {"step": 2, "phase": "P1", "domain": "R2", "how": "Environment_Expert analyses the 'File not found' of the toy file_io_example.py as the bug and plans pwd/ls debugging."},
    {"step": 4, "phase": "P2", "domain": "R4", "how": "Verification_Expert recreates data.txt and re-runs the toy script; it prints 'Nowak 2160' (step 5)."},
    {"step": 6, "phase": "P6", "domain": "R2", "how": "PythonDebugging_Expert declares the debugging task 'successfully completed' and TERMINATEs; no astronaut, no minutes, and 'Nowak 2160' itself was a wrong candidate (ground truth 'White; 5876')."}
  ],
  "domains_crossed": ["R5", "R4", "R2"],
  "dynamics": ["H2", "H3", "H6"],
  "external_effect": "none",
  "m_step": 6,
  "m_kind": "incomplete",
  "distance": 6,
  "distance_turns": null,
  "evidence_present": "yes",
  "evidence_step": 0,
  "evidence_timing": "before_origin",
  "evidence_read": "seen_not_used",
  "d_kind": "none",
  "d_step": null,
  "c_kind": "none",
  "c_step": null,
  "c_effective": "n/a",
  "controls": ["TC", "IFS", "COORD", "PROV"],
  "control_primary": "TC",
  "restore_reach": "no_fault_in_plan_or_policy",
  "mast_modes": ["2.3", "1.4", "3.3"],
  "secondary": null,
  "confidence": "high",
  "notes": "The deviation is already in the admission message (step 0, same as gold): the CaptainAgent manager promoted a previous team's failing terminal output to the status of a task, so the experts spent the whole run 'debugging' toy scripts that only exist to reproduce the string 'Nowak 2160', and no agent in this sub-run ever saw the astronaut question. The brief itself contained the giveaway (an 'unknown language unknown' parse error, scripts admitted to be reconstructions, no original code to debug), which every agent read without questioning, so the evidence was seen but not used. The earlier round's wrong candidate 'Nowak 2160' (Group 16 instead of Group 2) is an upstream fault outside this trace and is noted rather than recorded as a secondary episode; the strongest alternative classification is o_domain R2 (defective task belief) instead of R5 (defective handoff)."
  ,
  "annotator": "claude",
  "protocol_version": "0.2"
}


==> anc/records/ww-ag-082.claude.json <==
{
 "trace_id": "ww-ag-082",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 7,
 "gold_step": 4,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "CelestialPhysics_Expert implements plan step 4 as `thousand_hours = round(time_to_run_hours / 1000) * 1000`, i.e. it multiplies back by 1000 and reports hours (17000) although the question asks 'how many thousand hours' (expected 17). Perigee 356,500 km and the 1:59:40 pace are slightly off but do not change the rounded result."
  },
  {
   "step": 2,
   "phase": "P2",
   "domain": "R3",
   "how": "Computer_terminal executes the code and returns 17000; the number enters the chat as the computed result."
  },
  {
   "step": 3,
   "phase": "P3",
   "domain": "R5",
   "how": "Verification_Expert restates the result as 'approximately 17,000 hours' (wrong unit for the question and now with a comma separator, which the task forbids) and asks for confirmation."
  },
  {
   "step": 4,
   "phase": "P4",
   "domain": "R5",
   "how": "Marathon_Expert re-derives 16,788.35 h and even writes 16,788.35/1000 ≈ 16.788, yet concludes '17,000 hours' and declares the answer 'well-rounded according to the instructions'."
  },
  {
   "step": 5,
   "phase": "P6",
   "domain": "R5",
   "how": "CelestialPhysics_Expert confirms 'approximately 17,000 hours' as the final group answer and emits TERMINATE (repeated by Verification_Expert at step 6). Ground truth: 17."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3",
  "R5"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 5,
 "m_kind": "wrong_output",
 "distance": 4,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TC",
  "JUDGE",
  "TEST"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.3"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The physics (356,500 km, 1:59:40, 16,788 h) all round to 17 thousand hours, so the only error that reaches the final answer is the unit/format: the code at step 1 converts back to hours (17000) and every later agent repeats '17,000 hours' (with the forbidden comma) instead of '17' thousand hours. The task text at step 0 ('how many thousand hours', 'do not use any comma separators') was in every agent's input and step 4 even computed 16.788 (thousand) before re-asserting 17,000, so the contradiction was seen but never acted on. Note the dataset's gold reason (rounding to 16,000 at step 4) does not match this trace text, where step 4 says 17,000; strongest alternative origin is step 0, because the manager's plan wording ('convert into thousand hours and round to the nearest 1000 hours') already blurs the unit."
}


==> anc/records/ww-ag-083.claude.json <==
{
 "trace_id": "ww-ag-083",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 8,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 0,
   "phase": "P1",
   "domain": "R2",
   "how": "Manager's plan frames the NAS database as a single downloadable 'dataset file' with a URL to be 'confirmed', and admits as prior progress a file 'downloaded ... using a placeholder URL' although the team has only a code terminal and no browsing tool to find any URL."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "DataAnalysis_Expert, instead of confirming the URL (plan step 1), chooses to explore the known-placeholder file as if it might contain the data."
  },
  {
   "step": 2,
   "phase": "P3",
   "domain": "R3",
   "how": "pandas ParserError on the 'CSV' - first symptom that the inherited artifact is not a dataset."
  },
  {
   "step": 4,
   "phase": "P3",
   "domain": "R4",
   "how": "head shows the file is the example.com 'Example Domain' HTML page, confirming the placeholder download."
  },
  {
   "step": 5,
   "phase": "P4",
   "domain": "R2",
   "how": "DataVerification_Expert correctly diagnoses the placeholder and replans ('identify the correct URL'), but offers no concrete way to do so and asks 'if you have the exact URL ... let us know'."
  },
  {
   "step": 7,
   "phase": "P5",
   "domain": "R5",
   "how": "Hands the URL problem to the other two experts, neither of whom has a lookup capability; two rounds consumed with no state change."
  },
  {
   "step": 8,
   "phase": "P2",
   "domain": "R3",
   "how": "DataAnalysis_Expert emits two curl commands with placeholder arguments (literal '<URL>' and an invented nas.er.usgs.gov/api/v1/download?... endpoint) while asking 'could someone confirm the URL'."
  },
  {
   "step": 9,
   "phase": "P6",
   "domain": "R3",
   "how": "Terminal executes the literal '<URL>' command, curl: (6) Could not resolve host; the chat ends here with no dataset and no count (ground truth 6)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3",
  "R4",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "incomplete",
 "distance": 9,
 "distance_turns": 5,
 "evidence_present": "yes",
 "evidence_step": 4,
 "evidence_timing": "after_origin",
 "evidence_read": "used",
 "d_kind": "self",
 "d_step": 5,
 "c_kind": "replan",
 "c_step": 5,
 "c_effective": "no",
 "controls": [
  "TC",
  "EVS",
  "POL",
  "STALL",
  "HUMAN"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.3",
  "2.2",
  "2.6"
 ],
 "secondary": {
  "o_step": 8,
  "o_phase": "P2",
  "o_domain": "R3",
  "o_kind": "fabrication",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The deviation enters at step 0: the manager's plan presupposes a downloadable CSV with a knowable URL and carries over a placeholder-URL download as 'progress', while the team has no browsing/search capability, so every later round either rediscovers that the file is example.com HTML (steps 2-5) or asks a teammate for a URL nobody can produce (steps 7-8); the run ends at step 9 (most likely the nested-chat round cap, not stated in the trace) with no answer. The gold step 8 is a real second fault (placeholder '<URL>' and an invented endpoint executed as if real) but it is the last of the wasted rounds, not the first; the strongest alternative origin is step 1, where the expert explores the known-placeholder file instead of addressing the URL problem. A task-contract check at admission (team capability vs. plan requirement -> escalate) is the most direct control; EVS at step 0/1 would have rejected the placeholder artifact immediately and POL would have blocked the placeholder arguments at step 8."
}


==> anc/records/ww-ag-086.claude.json <==
{
 "trace_id": "ww-ag-086",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 7,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R4",
 "o_kind": "environment",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "later",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R4",
   "how": "The only route to the required data (scraping base-search.net) fails in the sandbox with 'Connection timed out / Max retries exceeded'; the external resource is unreachable from the execution environment."
  },
  {
   "step": 2,
   "phase": "P5",
   "domain": "R2",
   "how": "NaturalLanguageProcessing_Expert replans around the outage with perform_web_search('DDC 633 2020'), a tool that cannot enumerate BASE records, so the recovery cannot restore access to the needed state."
  },
  {
   "step": 3,
   "phase": "P3",
   "domain": "R3",
   "how": "Search returns only generic pages (BASE homepage, Dewey lists, unrelated PDFs); no article list, no language/flag metadata."
  },
  {
   "step": 4,
   "phase": "P5",
   "domain": "R5",
   "how": "Verification_Expert proposes 'manual inspection' of the BASE website, a capability no agent in the group has, and asks the group 'could you confirm this next step' although there is no human or browsing agent to answer."
  },
  {
   "step": 5,
   "phase": "P5",
   "domain": "R5",
   "how": "Library_Database_Expert agrees, restates the same four manual steps and again asks for confirmation; no agent executes anything."
  },
  {
   "step": 6,
   "phase": "P6",
   "domain": "R2",
   "how": "Library_Database_Expert emits TERMINATE with no country reported (ground truth Guatemala) and no escalation about the unreachable resource."
  }
 ],
 "domains_crossed": [
  "R4",
  "R2",
  "R3",
  "R5"
 ],
 "dynamics": [
  "H3",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 6,
 "m_kind": "incomplete",
 "distance": 5,
 "distance_turns": 5,
 "evidence_present": "yes",
 "evidence_step": 1,
 "evidence_timing": "after_origin",
 "evidence_read": "used",
 "d_kind": "verifier_or_tool",
 "d_step": 1,
 "c_kind": "replan",
 "c_step": 2,
 "c_effective": "no",
 "controls": [
  "STALL",
  "HUMAN",
  "TC"
 ],
 "control_primary": "STALL",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "3.1",
  "2.3",
  "2.6"
 ],
 "secondary": {
  "o_step": 0,
  "o_phase": "P1",
  "o_domain": "R2",
  "o_kind": "decision",
  "relation": "independent"
 },
 "confidence": "low",
 "notes": "The run fails with no output because the sandbox cannot reach base-search.net (step 1) and the team has no other way to list BASE records; everything after step 1 is an ineffective recovery that drifts into a 'manual inspection' plan nobody can execute and ends in TERMINATE without any answer or escalation. Gold anchors to step 0 (the scraper plus the manager's plan filtering on publication year 2020, a misreading of 'as of 2020'); that plan is indeed wrong and is recorded as an independent secondary fault, but its consequences never materialise in this trace because the request never returned. The strongest alternative primary origin is step 4 (decision: proposing an impossible manual route and asking for confirmation from nobody instead of reporting inability), which is where the agents' own state first deviates; o_kind for the chosen origin is environment and restoring agent state would not help, hence restore_reach=no_fault_in_plan_or_policy."
}


==> anc/records/ww-ag-087.claude.json <==
{
 "trace_id": "ww-ag-087",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 9,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "Music_Critic_Expert answers the lookup sub-task from memory without any tool call, asserting 'Fiona Apple - Tidal: Received a grade of B' (Christgau gave Tidal no letter grade) and concluding the list is just 'Harbinger'."
  },
  {
   "step": 2,
   "phase": "P4",
   "domain": "R5",
   "how": "DataVerification_Expert copies the four asserted grades verbatim into its own 'verification' list, accepts them provisionally and only asks for a web re-check."
  },
  {
   "step": 5,
   "phase": "P5",
   "domain": "R3",
   "how": "The re-check attempted at step 4 fails with NameError: name 'functions' is not defined (module never imported), so no external evidence ever enters the chat."
  },
  {
   "step": 6,
   "phase": "P4",
   "domain": "R2",
   "how": "Music_Critic_Expert re-asserts the same grades decorated with invented robertchristgau.com 'get_album.php?id=...' links labelled [Verified], claiming confirmation 'through Robert Christgau's official website' although no page was ever fetched."
  },
  {
   "step": 7,
   "phase": "P6",
   "domain": "R5",
   "how": "DataVerification_Expert accepts the fake verification, emits final answer 'Harbinger' and TERMINATE; ground truth 'Harbinger, Tidal'."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H2"
 ],
 "external_effect": "none",
 "m_step": 7,
 "m_kind": "wrong_output",
 "distance": 6,
 "distance_turns": 5,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "other_agent",
 "d_step": 2,
 "c_kind": "retry",
 "c_step": 4,
 "c_effective": "no",
 "controls": [
  "EVS",
  "POL",
  "PROV",
  "JUDGE"
 ],
 "control_primary": "EVS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "3.3",
  "3.2"
 ],
 "secondary": {
  "o_step": 4,
  "o_phase": "P5",
  "o_domain": "R3",
  "o_kind": "interface",
  "relation": "independent"
 },
 "confidence": "high",
 "notes": "The state deviates at step 1 when the critic agent fills in Christgau grades from memory (Tidal = B) instead of looking them up, as the plan required; nothing in the trace ever contradicted this because the only lookup attempt (step 4) crashed on an un-imported module (step 5), and at step 6 the same agent fabricated '[Verified]' links to cover the gap. The step-2 verifier did flag the need to re-check (detection by another agent) and a retry was launched, but it was ineffective and was then overridden by the fabricated verification. Strongest alternative origin is step 6 (fabricated verification), but that is a reinforcement of the step-1 belief rather than its source; the step-4/5 tool-call failure is recorded as an independent secondary fault because a working search would plausibly have corrected the grade."
}


==> anc/records/ww-ag-090.claude.json <==
{
 "trace_id": "ww-ag-090",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 5,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 0,
   "phase": "P1",
   "domain": "R2",
   "how": "Manager's plan step 1 is 'Manually search the provided URLs' and the supplied shell script only echoes search URLs (browser-open lines commented out); no agent in the nested chat has a web-browsing tool, so the plan prescribes an action nobody can perform."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R3",
   "how": "Art_Expert copies the plan verbatim and asks Computer_terminal to run the echo script as if it were a search."
  },
  {
   "step": 2,
   "phase": "P3",
   "domain": "R3",
   "how": "Terminal output is only the five URLs, no search results; this is the first observation that the 'search' retrieved nothing."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R5",
   "how": "Federico_Lauria_Expert acknowledges 'we've generated search URLs' and hands off 'please manually visit these URLs' to an unspecified recipient; Art_Expert (step 4) hands the same job back to Federico."
  },
  {
   "step": 9,
   "phase": "P6",
   "domain": "R5",
   "how": "Steps 5-9 are five consecutive turns of the same agent re-posting the URLs and asking others to find the dissertation; the chat ends at the round limit without any retrieved content or answer (ground truth 8)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "stall_or_loop",
 "distance": 9,
 "distance_turns": 9,
 "evidence_present": "yes",
 "evidence_step": 2,
 "evidence_timing": "after_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TC",
  "STALL",
  "COORD",
  "HUMAN"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.3",
  "1.5",
  "2.6",
  "2.2"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The fault enters at step 0: the manager's plan requires manual web browsing and ships a script that merely prints URLs, in a nested chat whose only tool is a code executor, so no agent could ever execute step 1 of the plan; everything after is agents deferring the impossible step to each other. The step-2 terminal output (URLs only) was acknowledged at step 3 but treated as progress rather than as proof that nothing was retrieved. Gold step 5 (expert asking for manual extraction) is one of several identical deferral turns and is a consequence of the step-0 plan; the strongest alternative origin is step 3, the first explicit handoff to a non-existent capable recipient (o_kind=coordination, R5)."
}


==> anc/records/ww-ag-095.claude.json <==
{
 "trace_id": "ww-ag-095",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 5,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 3,
 "o_phase": "P5",
 "o_domain": "R2",
 "o_kind": "integration",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 3,
   "phase": "P5",
   "domain": "R2",
   "how": "After the NameError at step 2 (perform_web_search called without 'from functions import'), PublicationAnalysis_Expert misreads the traceback as 'a function that isn't defined in our current context' and abandons tool-based search, proposing instead to 'manually' consult Google Scholar — an action no agent in the chat can perform."
  },
  {
   "step": 4,
   "phase": "P2",
   "domain": "R2",
   "how": "AcademicPublication_Expert narrates a manual Google Scholar session ('I will be back with the results shortly') and reports 'Findings' that are merely the authors already known from the prior context; no observation is actually made."
  },
  {
   "step": 5,
   "phase": "P2",
   "domain": "R2",
   "how": "The same expert fabricates publication histories: Pietro Murano's 'earliest' paper is given as 'Can a good player be a good coach? Player-AI coadaption in a multiplayer real-time strategy game' (2003), a title that is not Murano's; Iram N's 2014 paper is likewise invented. Ground truth: 'Mapping Human Oriented Information to Software Agents for Online Systems Usage'."
  },
  {
   "step": 6,
   "phase": "P4",
   "domain": "R5",
   "how": "PublicationAnalysis_Expert forwards the fabricated title to Verification_Expert as the finding to confirm."
  },
  {
   "step": 8,
   "phase": "P3",
   "domain": "R4",
   "how": "Verification_Expert's (correctly imported) web search returns Murano's publications page, his Google Scholar profile (2007 paper visible) and ResearchGate entries; none mention the 2003 title, and the second query returns Murano-glass pages — the claim is not corroborated by any result."
  },
  {
   "step": 9,
   "phase": "P6",
   "domain": "R2",
   "how": "Verification_Expert nonetheless states the results 'corroborate our initial finding' and that the Scholar profile 'supports this finding', emits the fabricated title as the final answer and TERMINATE."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R4"
 ],
 "dynamics": [
  "H2",
  "H3",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "wrong_output",
 "distance": 6,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 8,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "JUDGE",
  "EVS",
  "POL"
 ],
 "control_primary": "PROV",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.3",
  "2.6",
  "1.1"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The chain to the wrong answer starts at step 3, where a one-line import error is misdiagnosed as the tool being unavailable, which pushes the team into a 'manual' Google Scholar search that only a fabricated narration (steps 4-5) can satisfy; step 7 proves the tool worked all along. The strongest alternative origin is the gold step 5 itself (o_kind=fabrication), since that is where the first false fact enters; I anchor earlier because the fabrication is a direct consequence of the step-3 decision to proceed without any observation channel. Step 9 is a textbook incorrect verification: the step-8 results contradict the claimed 2003 paper and are reported as corroborating it."
}


==> anc/records/ww-ag-098.claude.json <==
{
  "trace_id": "ww-ag-098",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 7,
  "gold_step": 1,
  "gold_modes": null,
  "annotator": "claude",
  "protocol_version": "0.2",
  "outcome": "wrong_output",
  "harness_fault": "none",
  "run_truncated": false,
  "o_step": 1,
  "o_phase": "P2",
  "o_domain": "R2",
  "o_kind": "decision",
  "o_invariant": ["G"],
  "o_vs_gold": "same",
  "hops": [
    {"step": 1, "phase": "P2", "domain": "R2", "how": "Probability_Expert writes the simulation; the transition rules are mis-coded (ejecting position 2 or 3 should release the ball in position 1 and pull two ramp balls, but the code keeps position 1, inserts a ramp ball at position 0 and appends another at the end), so the encoded model of the game differs from the spec."},
    {"step": 2, "phase": "P3", "domain": "R4", "how": "Computer_terminal executes the mis-specified simulation and returns 'ball 2' (ground truth 3); the number is now an observed 'result' with no indication that the mechanics were wrong."},
    {"step": 3, "phase": "P4", "domain": "R2", "how": "Verification_Expert restates the plan steps and declares the implementation 'correctly implemented according to the game mechanics' without re-deriving a single transition against the rules; the wrong result is accepted."},
    {"step": 4, "phase": "P4", "domain": "R5", "how": "Probability_Expert (author of the code) and then TheoreticalChemistry_Expert concur; the consensus round adds confirmations but no new evidence."},
    {"step": 5, "phase": "P6", "domain": "R2", "how": "TheoreticalChemistry_Expert emits the final conclusion 'ball 2' and TERMINATE; Verification_Expert echoes TERMINATE at step 6."}
  ],
  "domains_crossed": ["R2", "R4", "R5"],
  "dynamics": ["H2"],
  "external_effect": "none",
  "m_step": 5,
  "m_kind": "wrong_output",
  "distance": 4,
  "distance_turns": null,
  "evidence_present": "no",
  "evidence_step": null,
  "evidence_timing": "n/a",
  "evidence_read": "n/a",
  "d_kind": "none",
  "d_step": null,
  "c_kind": "none",
  "c_step": null,
  "c_effective": "n/a",
  "controls": ["TEST", "JUDGE"],
  "control_primary": "TEST",
  "restore_reach": "sufficient",
  "mast_modes": ["1.1", "3.3"],
  "secondary": null,
  "confidence": "high",
  "notes": "The state first deviates at step 1 when the simulation code encodes transition rules that contradict the task text (position-1 ball is never released on a position-2/3 ejection; ramp balls are inserted at the front instead of the back), which is a wrong implementation choice made with the full rules in hand. No later observation contradicted the result: the terminal only printed '2', and the step-3 'verification' was a narrative restatement rather than a check of any transition, so there was no evidence to miss. The only alternative origin is step 0 (manager plan chose simulation over a short analytic argument), but a correct simulation would have produced 3, so the plan itself is not the fault."
}


==> anc/records/ww-ag-102.claude.json <==
{
 "trace_id": "ww-ag-102",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 1,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "Filmography_Expert says 'I will get the initial list and the runtimes' but issues no tool call; it writes a 10-film list from memory with runtimes and filters to La Gifle, Subway, Diabolique. The list omits Nosferatu the Vampyre (1979, 107 min, the ground truth) and others, so the candidate set is wrong from here on."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R2",
   "how": "StreamingAvailability_Expert claims 'I've checked Vudu' without any tool execution and reports Subway and Diabolique available — a second fabricated observation layered on the incomplete list."
  },
  {
   "step": 5,
   "phase": "P2",
   "domain": "R2",
   "how": "IMDB_Ratings_Expert likewise asserts ratings (6.6 / 5.4) with no tool call and derives 'Subway (1985)' as the answer."
  },
  {
   "step": 8,
   "phase": "P4",
   "domain": "R2",
   "how": "After proposing a recheck at step 6 and the terminal replying there is no code (step 7), the same agent declares 'all the steps have been thoroughly verified' without any new evidence and emits TERMINATE with Subway as the answer."
  }
 ],
 "domains_crossed": [
  "R2"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 8,
 "m_kind": "wrong_output",
 "distance": 7,
 "distance_turns": 7,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "hedge_only",
 "d_step": 6,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "EVS",
  "JUDGE",
  "POL"
 ],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "3.2",
  "3.3",
  "2.6"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The state first deviates at step 1 when the Filmography_Expert presents a memory-recalled, incomplete filmography as if it were the result of a lookup; every later step (availability, ratings, 'verification') is the same fabrication pattern applied to that list, so the wrong answer was fixed at step 1. No tool was ever executed in the whole chat (Computer_terminal twice reports 'no code'), so there is no observation in the trace that contradicts any claim. The strongest alternative origin is step 0 (the manager's plan assigns lookups to experts that have no evident browsing tool), which would make it a specification/capability fault rather than fabrication."
}


==> anc/records/ww-ag-104.claude.json <==
{
 "trace_id": "ww-ag-104",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R5",
 "o_kind": "coordination",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R5",
   "how": "The manager admits a nested expert chat whose 'General Task' is the executor message 'exitcode: 1 ... unknown language unknown' and whose plan is to debug 'the provided code'; the user's actual question (most recent beluga-whale GFF3 link on 20/10/2020) never enters the handoff and no code is provided to debug."
  },
  {
   "step": 2,
   "phase": "P2",
   "domain": "R2",
   "how": "PythonDebugging_Expert notes 'we don't have any code provided' but, instead of escalating, fabricates a generic debug template and asks an absent 'you' to adapt it; the template runs fine (step 3), proving nothing."
  },
  {
   "step": 4,
   "phase": "P5",
   "domain": "R5",
   "how": "Validation_Expert asks the (non-existent) user for the failing code segment and offers a second template; the request can never be answered inside the nested chat."
  },
  {
   "step": 5,
   "phase": "P2",
   "domain": "R5",
   "how": "PythonDebugging_Expert re-posts step 4 verbatim (exact duplicate), spending a turn of the 10-turn budget on repetition."
  },
  {
   "step": 7,
   "phase": "P2",
   "domain": "R2",
   "how": "DebuggingOptimization_Expert sets language='unknown' so the template deliberately raises 'unknown language unknown'; the self-made error is then treated at step 9 as a replication of 'your' bug."
  },
  {
   "step": 9,
   "phase": "P4",
   "domain": "R2",
   "how": "PythonDebugging_Expert declares the issue 'identified' and 'fixes' its own mock by defaulting to English; the chat hits the turn limit with no answer to the user task (ground truth: the Ensembl release-101 Delphinapterus_leucas GFF3 URL)."
  }
 ],
 "domains_crossed": [
  "R5",
  "R2"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H3",
  "H6",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "budget_exhausted",
 "distance": 9,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 1,
 "evidence_timing": "after_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "self",
 "d_step": 2,
 "c_kind": "escalate_or_ask",
 "c_step": 4,
 "c_effective": "no",
 "controls": [
  "TC",
  "COORD",
  "POL",
  "STALL",
  "HUMAN"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.3",
  "1.3",
  "1.5",
  "2.2"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The deviation is already present at admission (step 0): the nested chat is scoped to an executor error message rather than the user's question, so every later turn is faithful work on a spurious objective; the gold step agrees. The experts did notice the defect (step 1 terminal: no code to execute; step 2: 'we don't have any code provided') and asked for the missing code at step 4, but the request had no recipient able to answer and the chat kept emitting templates until the budget ran out, so the response was ineffective. Strongest alternative framing is o_kind=specification (the nested agents could not know the real task); the true root cause (the outer captain's output being run as code) is upstream of the trace (H6)."
}


==> anc/records/ww-ag-105.claude.json <==
{
 "trace_id": "ww-ag-105",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 8,
 "gold_step": 6,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 3,
 "o_phase": "P5",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 3,
   "phase": "P5",
   "domain": "R2",
   "how": "After correctly diagnosing that the step-1 Places call returned nothing because the key was a placeholder, Fitness_Expert 'falls back to Google Maps and Yelp' and asserts a list of three gyms (Blink Fitness, TMPL, East Side Athletic Club) with addresses, although no search or fetch tool was invoked."
  },
  {
   "step": 5,
   "phase": "P2",
   "domain": "R2",
   "how": "Local_Knowledge_Expert reports 'after visiting' both websites and 'contacting' the third gym at the placeholder number (212) 555-1234 that none has classes before 7am, and concludes 'No gyms ... have fitness classes before 7am'."
  },
  {
   "step": 6,
   "phase": "P4",
   "domain": "R5",
   "how": "Verification_Expert states 'all findings have been carefully verified and aligned with the task's constraints', repeats the negative answer and emits TERMINATE (ground truth: CrossFit East River, Avea Pilates)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 6,
 "m_kind": "wrong_output",
 "distance": 3,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 2,
 "evidence_timing": "before_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "POL",
  "JUDGE",
  "HUMAN",
  "TC"
 ],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "3.3",
  "1.1",
  "2.6"
 ],
 "secondary": {
  "o_step": 1,
  "o_phase": "P2",
  "o_domain": "R3",
  "o_kind": "fabrication",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The only observation in the run is the empty terminal output at step 2; every gym, schedule and phone call after it is asserted without a tool call, so the task state first carries false content at step 3, when the Fitness_Expert's recovery from the failed API call is to invent a gym list (the gold step 6 is the verifier accepting it). Step 1 (running a Places request with the placeholder key 'YOUR_GOOGLE_MAPS_API_KEY' instead of using perform_web_search or asking for a key) is the earliest defect and is recorded as the secondary episode; it is the strongest alternative origin, but its consequence - no data - reaches the failure only through the step-3 fabrication. The placeholder number 555-1234 at step 5 was in the verifier's input and never questioned."
}


==> anc/records/ww-ag-107.claude.json <==
{
 "trace_id": "ww-ag-107",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 8,
 "gold_step": 6,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 6,
 "o_phase": "P4",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 6,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert, speaking in place of the Bioinformatics_Expert who was supposed to locate the files, re-labels four article URLs from the step-5 search snippets (two of them 2023/2024 papers) as 'Links to Relevant Files (May 2020)', asserts 'I have verified these links and their relevance' and 'accessible as of May 2020' although no link was opened and no file repository (e.g. the Broad canFam3.1 FTP directory) was ever retrieved."
  },
  {
   "step": 6,
   "phase": "P6",
   "domain": "R5",
   "how": "The same message closes with TERMINATE, so the fabricated verification doubles as the group's final answer; nobody else in the plan (manager, Bioinformatics_Expert) gets a turn to object."
  },
  {
   "step": 7,
   "phase": "P6",
   "domain": "R5",
   "how": "Genomics_Expert echoes TERMINATE; the run ends with paper links instead of the ftp://ftp.broadinstitute.org/.../canFam3.1/ file location."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H3"
 ],
 "external_effect": "none",
 "m_step": 6,
 "m_kind": "wrong_output",
 "distance": 0,
 "distance_turns": 0,
 "evidence_present": "yes",
 "evidence_step": 5,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TEST",
  "TC",
  "JUDGE",
  "COORD"
 ],
 "control_primary": "TEST",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.2",
  "3.3",
  "1.1",
  "3.1"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "Steps 1-5 are weak but not yet deviated: the generic history (step 1) was requested by the output format, the NameError at step 3 was repaired at step 4, and the step-5 search results are genuine (they even name 'Broad CanFam3.1/canFam3' and a May-2020 article using CanFam3.1). The state first deviates at step 6 when the verifier asserts that article URLs are the requested file links and that it has verified their accessibility - an unobserved claim - and terminates; the step-5 input itself contradicted the 'May 2020' claim (URLs carry 2023/2024 identifiers) and showed that no result was a file repository. Strongest alternative origin is the same step classed as coordination (the verifier usurping the locator's role after step 5 instead of handing back for a deeper search); a step-4 origin (too-shallow query) is weaker because the query did surface canFam3.1 as the 2020 reference."
}


==> anc/records/ww-ag-111.claude.json <==
{
  "trace_id": "ww-ag-111",
  "source": "ww-ag",
  "system": "AG2 (CaptainAgent)",
  "n_steps": 10,
  "gold_step": 8,
  "gold_modes": null,
  "outcome": "wrong_output",
  "harness_fault": "none",
  "run_truncated": false,
  "o_step": 5,
  "o_phase": "P2",
  "o_domain": "R2",
  "o_kind": "decision",
  "o_invariant": ["G"],
  "o_vs_gold": "earlier",
  "hops": [
    {"step": 5, "phase": "P2", "domain": "R2", "how": "DataAnalysis_Expert writes a Meteostat script that fetches interpolated Point data and counts data['prcp'] >= 0.5 without printing the raw rows or checking for missing values, so an absent precipitation column silently becomes 'no rain'."},
    {"step": 6, "phase": "P3", "domain": "R4", "how": "Terminal returns 28 rows but 0 rainy days for every year and 0.00% (ground truth 4/28 = 14.2%); the output is consistent with prcp being NaN/absent in the fetched data, which the script cannot distinguish from dry days."},
    {"step": 7, "phase": "P3", "domain": "R5", "how": "ProbabilityTheory_Expert restates the 0.00% as a fact 'using the actual historical weather data' and proposes closing the task."},
    {"step": 8, "phase": "P4", "domain": "R5", "how": "Verification_Expert 'carefully reviews' the numbers without touching the data, finds 'absence of any discrepancies' in a 0% September-rain figure for Seattle, and emits TERMINATE as the final verdict (step 9 repeats TERMINATE)."}
  ],
  "domains_crossed": ["R2", "R4", "R5"],
  "dynamics": ["H2", "H6"],
  "external_effect": "none",
  "m_step": 8,
  "m_kind": "wrong_output",
  "distance": 3,
  "distance_turns": null,
  "evidence_present": "no",
  "evidence_step": null,
  "evidence_timing": "n/a",
  "evidence_read": "n/a",
  "d_kind": "none",
  "d_step": null,
  "c_kind": "none",
  "c_step": null,
  "c_effective": "n/a",
  "controls": ["EVS", "TEST", "JUDGE"],
  "control_primary": "EVS",
  "restore_reach": "no_fault_in_plan_or_policy",
  "mast_modes": ["3.3", "3.2"],
  "secondary": {"o_step": 6, "o_phase": "P2", "o_domain": "R4", "o_kind": "environment", "relation": "independent"},
  "confidence": "medium",
  "notes": "The gold step (8) is where the wrong 0% was rubber-stamped, but the state already deviates at step 5: the script makes no provision for missing precipitation values and never inspects the fetched frame, so whatever Meteostat returned (most plausibly NaN prcp for the interpolated Point) was converted into a uniform zero at step 6 and propagated unchanged through two agents. Diagnosis is limited by observability debt: the raw data were never printed, so the trace cannot show whether the data source or the threshold logic produced the zeros; the data-source side is recorded as an independent environment fault. Steps 1-4 (placeholder CSV, request to a non-existent user) wasted turns but did not feed the final number; strongest alternative origin is step 6 (environment returned absent data) with step 5 as a mere lack of defensive coding."
  ,
  "annotator": "claude",
  "protocol_version": "0.2"
}


==> anc/records/ww-ag-114.claude.json <==
{
 "trace_id": "ww-ag-114",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 7,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R5",
 "o_kind": "specification",
 "o_invariant": [
  "G",
  "I"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R5",
   "how": "Manager's sub-task brief admitted into the group presupposes a 'sample dataset' and an existing find_smallest_house function; no agent is tasked with obtaining Zillow data, so the group's goal is already detached from the real question."
  },
  {
   "step": 1,
   "phase": "P1",
   "domain": "R2",
   "how": "Verification_Expert accepts the premise, assumes 'sample_real_estate_data.csv' exists and invents a candidate function to verify."
  },
  {
   "step": 2,
   "phase": "P3",
   "domain": "R4",
   "how": "Terminal returns FileNotFoundError: the environment contains no dataset at all (evidence)."
  },
  {
   "step": 3,
   "phase": "P5",
   "domain": "R2",
   "how": "Instead of escalating or acquiring real data, the agent fabricates a 6-row synthetic PEI dataset and treats it as the verification input."
  },
  {
   "step": 4,
   "phase": "P2",
   "domain": "R4",
   "how": "Synthetic CSV written to disk and the function returns 900 sqft on invented rows."
  },
  {
   "step": 5,
   "phase": "P4",
   "domain": "R2",
   "how": "RealEstateMarket_Expert accepts the synthetic result as 'representative' and 'correctly identified' and issues TERMINATE; no Zillow-grounded answer ever produced."
  },
  {
   "step": 6,
   "phase": "P6",
   "domain": "R5",
   "how": "DataAnalysis_Expert echoes TERMINATE; run ends with a fabricated-data result standing in for the task answer (ground truth 1148 sqft)."
  }
 ],
 "domains_crossed": [
  "R5",
  "R2",
  "R4"
 ],
 "dynamics": [
  "H2",
  "H3"
 ],
 "external_effect": "reversible",
 "m_step": 5,
 "m_kind": "wrong_output",
 "distance": 5,
 "distance_turns": 5,
 "evidence_present": "yes",
 "evidence_step": 2,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "verifier_or_tool",
 "d_step": 2,
 "c_kind": "replan",
 "c_step": 3,
 "c_effective": "no",
 "controls": [
  "TC",
  "PROV",
  "EVS",
  "JUDGE",
  "HUMAN"
 ],
 "control_primary": "TC",
 "restore_reach": "no_contaminated_shared_state",
 "mast_modes": [
  "1.1",
  "2.2",
  "2.3",
  "3.3"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The group's input brief (step 0) already asks it to verify a non-existent 'sample dataset' rather than to obtain Zillow sales data, so every later step inherits a goal that cannot satisfy the task; the FileNotFoundError at step 2 contradicts the premise but the agent answers it by fabricating data (step 3), which the 'market expert' then certifies (step 5). Strongest alternative origin: step 3 (fabrication, P5/R2) as the first action that creates false evidence, or the gold's step 1 (decision/fabrication of a hypothetical function); I chose step 0 because the data-free scope is what makes both possible. The run writes only a synthetic CSV inside the sandbox, hence 'reversible'."
}

==> anc/records/ww-ag-115.claude.json <==
{
 "trace_id": "ww-ag-115",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 7,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 1,
 "o_phase": "P4",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 1,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert claims it is 'unable to access external websites' (a Computer_terminal with perform_web_search is in the group), invents a 'historical price context' ($50-70 daily, $100-150 season) and on that basis declares the handed-over $60/$120 'verified', computes savings 4*60-120 = $120 and writes TERMINATE."
  },
  {
   "step": 3,
   "phase": "P4",
   "domain": "R5",
   "how": "ArithmeticProgressions_Expert thanks it for the 'thorough verification', re-checks only the subtraction and declares consensus; the price values are never questioned."
  },
  {
   "step": 6,
   "phase": "P6",
   "domain": "R5",
   "how": "Repeated TERMINATE closes the chat with $120 as the committed answer (ground truth $55)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 6,
 "m_kind": "wrong_output",
 "distance": 5,
 "distance_turns": 3,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "EVS",
  "PROV",
  "TC",
  "JUDGE"
 ],
 "control_primary": "EVS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "3.3",
  "1.1"
 ],
 "secondary": {
  "o_step": 0,
  "o_phase": "P0",
  "o_domain": "R5",
  "o_kind": "coordination",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The wrong prices ($60 daily, $120 season) arrive already formed in the step-0 handoff as 'Results from last response', so their true origin lies in an earlier nested chat the trace does not show; within this trace the sub-task was explicitly to verify them, and the state deviates at step 1 when the verifier substitutes an invented plausibility range for any lookup and stamps the numbers verified. The step-0 admission of unsourced numbers is recorded as the secondary episode and is the strongest alternative origin (a specification/handoff defect at P0). No observation in the run bears on the real 2024 prices, so no contradicting evidence was ever present; the answer was emitted with TERMINATE at step 1 but the chat ran to step 6, which is used as the symptom step."
}


==> anc/records/ww-ag-117.claude.json <==
{
 "trace_id": "ww-ag-117",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 7,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R5",
 "o_kind": "coordination",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R5",
   "how": "The nested team is admitted with a 'General Task' that is actually a code-executor error ('exitcode: 1 ... unknown language json', from a ```json block the outer manager tried to run) and a manager plan to 'fix the error'; the user's shipping-price question is absent from the handoff."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "Debugging_Expert accepts the error message as the task and fabricates a mock parse_language_setting script that has nothing to do with the system that raised the error, then proposes 'fixing' the mock."
  },
  {
   "step": 2,
   "phase": "P3",
   "domain": "R3",
   "how": "Computer_terminal again returns 'unknown language json' on the expert's message, exposing that the error is an executor language-tag artifact; nobody reads it as such and the expert resubmits the mock (step 3)."
  },
  {
   "step": 5,
   "phase": "P4",
   "domain": "R2",
   "how": "Verification_Expert declares the (mock) error 'identified and resolved', and TERMINATEs; the run ends with a debugging report and no shipping prices for DHL/USPS/FedEx."
  }
 ],
 "domains_crossed": [
  "R5",
  "R2",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H3",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 5,
 "m_kind": "wrong_output",
 "distance": 5,
 "distance_turns": 4,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "IFS",
  "COORD",
  "TC",
  "POL"
 ],
 "control_primary": "IFS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "2.3",
  "2.2",
  "3.3"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The deviation is already present at the first visible step: the outer CaptainAgent manager promoted a code-executor observation ('unknown language json', caused by its own ```json formatting of the requested output) into the sub-team's task, so the handoff itself carries the error and the real question never reaches the team; the upstream manager steps are not in the trace (H6). Evidence was in the step-0 input (the 'task' is visibly an exitcode/Code-output block) and recurs at step 2 when the executor raises the same message on a python/sh reply, yet no agent questioned the task or asked for clarification. Strongest alternative: o_kind=specification/R2 from the nested team's viewpoint (they could not know the original task), or an R3 interface origin (executor rejecting the json block) located before step 0."
}


==> anc/records/ww-ag-119.claude.json <==
{
 "trace_id": "ww-ag-119",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 8,
 "gold_step": 0,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 0,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": ["G"],
 "o_vs_gold": "same",
 "hops": [
  {"step": 0, "phase": "P2", "domain": "R2", "how": "The task brief embeds the previous round's code, which invents a 'Mock dataset' of four gyms (Point Pleasant Gym, River Fitness Center, CrossFit Point Pleasant, Point Pleasant Gymnastics Club) with made-up coordinates instead of any looked-up establishments; the Haversine code also has a bug (dlat = radians(lat2 - lon1))."},
  {"step": 1, "phase": "P3", "domain": "R3", "how": "Terminal runs the buggy code: exit 0 with empty output (every mock gym computed as >5 miles)."},
  {"step": 2, "phase": "P1", "domain": "R2", "how": "VerificationExpert notes the missing output and the crow-fly/car mismatch, but carries the same four invented gyms into a Google Maps script with placeholder addresses ('Address1 ... Address4') and a placeholder API key."},
  {"step": 3, "phase": "P3", "domain": "R3", "how": "googlemaps raises 'Invalid API key provided' - no driving distances can be obtained in this environment."},
  {"step": 4, "phase": "P5", "domain": "R2", "how": "Recovery replaces the API call with hand-assigned 'predefined driving distances' (2.5, 3.2, 4.8, 2.7 miles) for the invented gyms, explicitly 'for demonstration purposes'."},
  {"step": 5, "phase": "P3", "domain": "R3", "how": "Terminal prints the three non-gymnastics mock gyms with their 'AddressN' placeholders."},
  {"step": 6, "phase": "P4", "domain": "R5", "how": "LocalHistorian_Expert reports the three fabricated gyms as 'Verified Gyms within 5 miles', while stating the distances 'were simulated'; ground truth is The Root Sports & Fitness Center and Muscle Headz Gym."}
 ],
 "domains_crossed": ["R2", "R3", "R5"],
 "dynamics": ["H1", "H2", "H3", "H6"],
 "external_effect": "none",
 "m_step": 6,
 "m_kind": "wrong_output",
 "distance": 6,
 "distance_turns": 6,
 "evidence_present": "yes",
 "evidence_step": 3,
 "evidence_timing": "after_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "hedge_only",
 "d_step": 4,
 "c_kind": "replan",
 "c_step": 4,
 "c_effective": "no",
 "controls": ["PROV", "POL", "JUDGE", "HUMAN"],
 "control_primary": "PROV",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": ["1.1", "2.6", "3.3"],
 "secondary": null,
 "confidence": "high",
 "notes": "The state is already deviated at step 0: the embedded code from the prior round fabricates a mock list of gyms rather than retrieving real establishments, and every later step filters, re-labels or 'verifies' that list; the group has no search tool and never attempts to look up actual gyms. The API-key failure at step 3 and the 'AddressN' placeholders in the step-5 output were acknowledged (step 4: 'simulate ... for demonstration purposes'; step 6: 'distances were simulated') but the group still presented the list as verified. Strongest alternative origin is the Haversine bug in the same step-0 code (gold reason), but that bug only produced the empty output at step 1 and does not reach the final answer, whereas the invented gyms do; the fabrication itself happened in an earlier round the trace does not contain."
}


==> anc/records/ww-ag-121.claude.json <==
{
 "trace_id": "ww-ag-121",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 7,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 0,
 "o_phase": "P0",
 "o_domain": "R5",
 "o_kind": "coordination",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 0,
   "phase": "P0",
   "domain": "R5",
   "how": "The manager (CaptainAgent) admits a nested expert chat whose 'General Task' is the raw executor message 'exitcode: 1 ... unknown language json' and whose plan is 'identify the cause of the error and fix it'; the user's actual goal (cheapest DVD shipping to Colombia, JSON answer with sender/price) is absent from the handoff, so the whole sub-run is scoped to a spurious objective."
  },
  {
   "step": 1,
   "phase": "P2",
   "domain": "R2",
   "how": "Debugging_Expert, lacking any real code to review, invents a mock parse_language_setting() script that reproduces the message, then 'fixes' its own mock; the fabricated context is treated as the code that caused the error."
  },
  {
   "step": 2,
   "phase": "P3",
   "domain": "R3",
   "how": "Computer_terminal again returns 'unknown language json' (exit 1) for the multi-block message, which the expert reads as confirmation that its mock is the real failing program rather than as a hint about the executor's code-block parsing."
  },
  {
   "step": 4,
   "phase": "P3",
   "domain": "R4",
   "how": "Re-run of the mock succeeds (exit 0), providing a 'green' result that is unrelated to either the executor problem or the user's question."
  },
  {
   "step": 5,
   "phase": "P4",
   "domain": "R5",
   "how": "Verification_Expert accepts the mock run as proof the error is 'resolved', writes a debugging report as the deliverable and emits TERMINATE; no shipping price is ever produced."
  }
 ],
 "domains_crossed": [
  "R5",
  "R2",
  "R3",
  "R4"
 ],
 "dynamics": [
  "H2",
  "H3",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 5,
 "m_kind": "wrong_output",
 "distance": 5,
 "distance_turns": 4,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "hedge_only",
 "d_step": 1,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TC",
  "COORD",
  "POL",
  "JUDGE"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.3",
  "1.1",
  "2.2",
  "3.3"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The earliest deviation visible in the trace is the admission of the nested chat at step 0 with an executor error message in place of the user task: everything after it is faithful execution of the wrong objective, so the gold step 1 (Debugging_Expert's unrelated code) is a consequence, not the origin. The root cause lies upstream of the recorded trace (the outer captain almost certainly emitted the required ```json answer block, which the code executor tried to run as a program), so the trace cannot show it — hence H6. Strongest alternative framing is o_kind=specification (the nested agents could not know the real task); step 1's hedges ('we need to review the context') were the only flag and nobody escalated, which is why the record carries d_kind=hedge_only with no response."
}


==> anc/records/ww-ag-124.claude.json <==
{
 "trace_id": "ww-ag-124",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 10,
 "gold_step": 8,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "none",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 8,
 "o_phase": "P2",
 "o_domain": "R3",
 "o_kind": "interface",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 8,
   "phase": "P2",
   "domain": "R3",
   "how": "Research_Expert announces it will 'visit' the ir.fubo.tv management page (no browsing tool exists) and instead emits a perform_web_search code block that omits the 'from functions import perform_web_search' line it had used correctly at steps 2 and 5."
  },
  {
   "step": 9,
   "phase": "P3",
   "domain": "R3",
   "how": "Computer_terminal returns exitcode 1, NameError: name 'perform_web_search' is not defined; the run ends here with no retry, no recovery and no final answer (ground truth: Gina DiGioia)."
  }
 ],
 "domains_crossed": [
  "R3"
 ],
 "dynamics": [
  "H6"
 ],
 "external_effect": "none",
 "m_step": 9,
 "m_kind": "crash_or_error",
 "distance": 1,
 "distance_turns": 1,
 "evidence_present": "yes",
 "evidence_step": 2,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "verifier_or_tool",
 "d_step": 9,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "STALL",
  "POL",
  "TC"
 ],
 "control_primary": "STALL",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.3",
  "2.6",
  "3.1"
 ],
 "secondary": {
  "o_step": 1,
  "o_phase": "P2",
  "o_domain": "R5",
  "o_kind": "decision",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "Steps 1-7 are slow but not wrong (IPO year 2020 correctly extracted at step 7; DiGioia's name even appears in the step-6 snippet); the first state deviation that reaches the empty ending is the step-8 code block that drops the import it had used at steps 2 and 5, producing the NameError at step 9 after which the run simply stops. Why the run stops is not visible in the trace (no budget message), so the alternative origin is budget waste: steps 1 and 4 are announcement-only turns duplicated by steps 2 and 5, and step 7's Validation_Expert asks for page contents nobody can fetch, so a 10-round limit would have been consumed before any answer regardless of the import (recorded as secondary). Even a successful search at step 8 would only have returned a snippet, so the missing page-fetch capability is a deeper, non-anchorable cause."
}


==> anc/records/ww-ag-126.claude.json <==
{
 "trace_id": "ww-ag-126",
 "source": "ww-ag",
 "system": "AG2 (CaptainAgent)",
 "n_steps": 8,
 "gold_step": 5,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 5,
 "o_phase": "P3",
 "o_domain": "R2",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 5,
   "phase": "P3",
   "domain": "R2",
   "how": "After the second search call fails (NameError, step 4), the expert 'manually reviews' pages it never fetched and asserts two lists attributed to Craft.co and WSJ: a six-person current C-suite including Oren Stern (CMO), Amit Mathrani (CRO), Michal Aharon (CPO) and a three-person IPO-time C-suite. Only Mann, Zinman and Glazer ever appeared in any observation (step-2 snippet); the other names and the IPO-time roster are unobserved."
  },
  {
   "step": 6,
   "phase": "P4",
   "domain": "R5",
   "how": "Verification_Expert restates the same two lists with the same URLs as 'manually checked sources', performs no fetch or cross-check, and declares the final verified list Stern, Mathrani, Aharon; ground truth is Nawi, Osherov, Lereya."
  },
  {
   "step": 7,
   "phase": "P6",
   "domain": "R5",
   "how": "Expert emits TERMINATE, closing the chat on the fabricated answer."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 6,
 "m_kind": "wrong_output",
 "distance": 1,
 "distance_turns": 1,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "TC",
  "JUDGE",
  "EVS"
 ],
 "control_primary": "PROV",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.3",
  "1.1",
  "2.6"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The state first deviates at step 5, where the expert presents rosters 'from Craft.co' and 'from WSJ' although no page was ever retrieved and the only observed names (step-2 snippet) are Mann, Zinman and Glazer; the three reported names are unobserved and wrong. The two code failures (step 2: iterating over None; step 4: missing import) are interface slips that triggered the fallback to narration, and step 4 is the strongest alternative origin, but a correct agent would simply have re-run the search, so the fabrication is the decisive fault. No observation in the trace contradicted the invented names, so the verifier's step-6 acceptance is incorrect verification rather than ignored evidence."
}


==> anc/records/ww-hc-003.claude.json <==
{
 "trace_id": "ww-hc-003",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 93,
 "gold_step": 32,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 12,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "B",
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 12,
   "phase": "P2",
   "domain": "R2",
   "how": "Told to 'navigate to the first week of August 2015' on the APOD archive page (which step 8 showed starts at Jan 2025 with a 1% viewport), WebSurfer scrolls down one page instead of using a date URL (ap1508dd.html), the calendar, or the search box - a navigation method that needs ~100 steps to reach 2015."
  },
  {
   "step": 13,
   "phase": "P4",
   "domain": "R5",
   "how": "Orchestrator ledger judges the scroll as progress and instructs 'continue scrolling'; the same instruction/scroll pair repeats at steps 16-32 (six more scrolls, reaching only Feb 2024)."
  },
  {
   "step": 29,
   "phase": "P4",
   "domain": "R5",
   "how": "Ledger sets is_in_loop=true, yet the dispatched instruction ('navigate directly') is again executed as a scroll (step 32); only at step 38 does the orchestrator declare a stall and replan."
  },
  {
   "step": 39,
   "phase": "P5",
   "domain": "R2",
   "how": "Replan fact sheet adds the unverified hunch that the building is the Willis Tower designed by Skidmore, Owings & Merrill ('the first name would be Skidmore'); the hunch is carried into the later fact sheets at steps 66 and 88."
  },
  {
   "step": 55,
   "phase": "P2",
   "domain": "R3",
   "how": "Calendar navigation misfires: 'Aug' lands on August 2008 (step 51), the next click opens an APOD from 2008 (step 55), then 'Jan' opens January 2014 (step 63); second stall/replan at step 65."
  },
  {
   "step": 70,
   "phase": "P2",
   "domain": "R2",
   "how": "After the second replan WebSurfer repeats the identical Bing search from step 43, re-opens the same archive page (step 74) and scrolls again (step 78), reproducing the original loop."
  },
  {
   "step": 85,
   "phase": "P5",
   "domain": "R2",
   "how": "Assistant finally supplies the direct URLs ap150801-ap150807.html; third replan (88) adopts them."
  },
  {
   "step": 92,
   "phase": "P6",
   "domain": "R3",
   "how": "WebSurfer opens ap150801.html (correct path, 7 pages still to check); the orchestrator's next ledger call fails with an Azure content-filter HTTP 400 ('jailbreak' detected), the loop dies, and scenario.py emits the fallback 'FINAL ANSWER: Skidmore' drawn from the step-39 hunch (ground truth Holabird)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 92,
 "m_kind": "wrong_output",
 "distance": 80,
 "distance_turns": 17,
 "evidence_present": "yes",
 "evidence_step": 8,
 "evidence_timing": "before_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "self",
 "d_step": 29,
 "c_kind": "replan",
 "c_step": 38,
 "c_effective": "no",
 "controls": [
  "STALL",
  "POL",
  "PROV",
  "HUMAN"
 ],
 "control_primary": "STALL",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.3",
  "2.6",
  "3.1"
 ],
 "secondary": {
  "o_step": 92,
  "o_phase": "P6",
  "o_domain": "R3",
  "o_kind": "interface",
  "relation": "harness"
 },
 "confidence": "medium",
 "notes": "The run's state first deviates at step 12, when WebSurfer answers 'navigate to August 2015' with a one-page scroll on a listing that step 8 had already shown to begin at January 2025 at 1% viewport; everything afterwards (seven endorsed scrolls, a loop flagged at step 29 but not broken until step 38, two more replans that reproduce the same search/scroll, calendar misclicks) is this navigation choice re-used, so the gold step 32 is one late instance of it. The loop was self-detected (ledger is_in_loop=true at 29) and the replans were ineffective; the final wrong answer is a harness artifact: a content-filter 400 at step 92 killed the orchestrator and scenario.py's fallback promoted the unverified Willis Tower/SOM hunch introduced at step 39 (seeded as an 'educated guess' at step 1) into 'Skidmore'. Strongest alternative origins: step 5 (orchestrator choosing the archive-listing route over date URLs, o_kind=decision at P1) or step 39 (fabrication that supplied the answer's content)."
}


==> anc/records/ww-hc-005.claude.json <==
{
 "trace_id": "ww-hc-005",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 20,
 "gold_step": 12,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 12,
 "o_phase": "P3",
 "o_domain": "R3",
 "o_kind": "interface",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 12,
   "phase": "P3",
   "domain": "R3",
   "how": "WebSurfer searches for the 'Human Nature' lyrics but the observation channel fails: 'Automatic OCR of the page screenshot has detected the following text:' is followed by nothing but <Image>. No lyric text ever enters the trace."
  },
  {
   "step": 13,
   "phase": "P4",
   "domain": "R5",
   "how": "Orchestrator ledger over-trusts the empty observation: 'The lyrics are available and ready to be examined ... we have access to the lyrics', and dispatches 'examine the lyrics' (step 14) instead of asking WebSurfer to open a lyrics page."
  },
  {
   "step": 16,
   "phase": "P2",
   "domain": "R2",
   "how": "WebSurfer performs no browser action and asserts from memory that the last word before the second chorus is 'bite' ('Then let me take a bite') - a line that precedes the FIRST chorus; nothing on screen supports it."
  },
  {
   "step": 17,
   "phase": "P4",
   "domain": "R5",
   "how": "Orchestrator accepts 'bite' as satisfying the request without any quoted lyrics or source page and marks is_request_satisfied=true."
  },
  {
   "step": 19,
   "phase": "P6",
   "domain": "R2",
   "how": "FINAL ANSWER: bite (ground truth: stare)."
  }
 ],
 "domains_crossed": [
  "R3",
  "R5",
  "R2"
 ],
 "dynamics": [
  "H2",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 19,
 "m_kind": "wrong_output",
 "distance": 7,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 12,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "POL",
  "JUDGE",
  "EVS"
 ],
 "control_primary": "PROV",
 "restore_reach": "sufficient",
 "mast_modes": [
  "2.6",
  "3.2"
 ],
 "secondary": {
  "o_step": 16,
  "o_phase": "P2",
  "o_domain": "R2",
  "o_kind": "fabrication",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "Steps 1-9 are correct (Thriller, seven singles listed in order at step 8, fifth = Human Nature). The state first deviates at step 12 when the OCR/observation channel returns no text for the lyrics search, so the lyrics never reach any agent; the Orchestrator nevertheless records at step 13 that the lyrics are 'available', and WebSurfer at step 16 answers 'bite' without any page interaction - a fabrication that is the strongest alternative origin (recorded as secondary), since with no lyrics in view a correct agent would have opened a lyrics page rather than answered. The empty observation was visible in the Orchestrator's input at step 13 and never mentioned; a provenance rule requiring the quoted lyric to be traceable to an observed page (or a policy that treats empty OCR output as a failed step) would have stopped the answer before step 17."
}


==> anc/records/ww-hc-006.claude.json <==
{
 "trace_id": "ww-hc-006",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 8,
 "gold_step": 5,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 5,
 "o_phase": "P4",
 "o_domain": "R2",
 "o_kind": "integration",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 5,
   "phase": "P4",
   "domain": "R2",
   "how": "Orchestrator ledger reads Bing's answer box ('$1.08 billion ... 1800 Owens Street will be sold ... second-highest price for a single property in San Francisco', a Kilroy Realty press release) as the sale price of a high-rise apartment, sets is_request_satisfied=true after a single search and drops the plan step of checking Zillow/Redfin sold listings."
  },
  {
   "step": 7,
   "phase": "P6",
   "domain": "R2",
   "how": "Run terminates and FINAL ANSWER: 1080000000 is emitted; ground truth 3,080,000 (a condo sale)."
  }
 ],
 "domains_crossed": [
  "R2"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 7,
 "m_kind": "wrong_output",
 "distance": 2,
 "distance_turns": 0,
 "evidence_present": "yes",
 "evidence_step": 4,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "JUDGE",
  "EVS",
  "TEST",
  "TC"
 ],
 "control_primary": "JUDGE",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.3",
  "3.1",
  "1.1"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "WebSurfer's step-4 search is not itself a deviation: it returned the Zillow and Redfin 'recently sold' pages the plan called for alongside the Bing answer box. The state deviates at step 5 when the Orchestrator takes the $1.08B 1800 Owens Street figure - which the snippet in its own input describes as a Kilroy Realty 'single property' sale with a record price per square foot, i.e. a commercial building, not an apartment - as the answer and terminates without opening any listing. Strongest alternative is to call step 5 a decision (premature termination against the explicit plan) rather than an integration error; both are the same ledger step."
}


==> anc/records/ww-hc-008.claude.json <==
{
 "trace_id": "ww-hc-008",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 129,
 "gold_step": 8,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "framework_fallback_answer",
 "run_truncated": false,
 "o_step": 9,
 "o_phase": "P3",
 "o_domain": "R2",
 "o_kind": "integration",
 "o_invariant": ["G"],
 "o_vs_gold": "later",
 "hops": [
  {
   "step": 9,
   "phase": "P3",
   "domain": "R2",
   "how": "Orchestrator ledger integrates WebSurfer's step-8 screenshot of the ir.monday.com Management Team page (explicitly 'viewport shows 31% of the webpage', four profiles visible: Mann, Zinman, Glazer, Nawi) as 'We have identified the current C-suite executives' and moves on to the IPO date without asking WebSurfer to scroll; the current roster is thereby fixed at four names although the page continues (Osherov, Lereya and others never seen)."
  },
  {
   "step": 46,
   "phase": "P1",
   "domain": "R2",
   "how": "First replan writes the four names into the fact sheet under 'GIVEN OR VERIFIED FACTS' and derives the educated guess 'Eliran Glazer or Shiran Nawi might be new additions to the C-suite since the IPO' because they are not co-founders."
  },
  {
   "step": 92,
   "phase": "P1",
   "domain": "R2",
   "how": "Second replan carries the four-name 'verified' roster and the Glazer/Nawi guess forward unchanged while the historical-roster search keeps failing."
  },
  {
   "step": 123,
   "phase": "P1",
   "domain": "R2",
   "how": "Third replan hardens the guess: both Glazer (CFO roles 'often see changes post-IPO') and Nawi ('name does not appear in historically verified articles') are now each written up as likely post-IPO additions, still with no evidence for either."
  },
  {
   "step": 128,
   "phase": "P6",
   "domain": "R5",
   "how": "Max rounds (30) reached; the harness (scenario.py), not any agent, emits FINAL ANSWER 'Eliran Glazer, Shiran Nawi' from the fact-sheet guesses. Ground truth is Shiran Nawi, Yoni Osherov, Daniel Lereya: Glazer is a false positive and the two never-seen executives are missing."
  }
 ],
 "domains_crossed": ["R2", "R5"],
 "dynamics": ["H1", "H2", "H4", "H7"],
 "external_effect": "none",
 "m_step": 128,
 "m_kind": "wrong_output",
 "distance": 119,
 "distance_turns": 26,
 "evidence_present": "yes",
 "evidence_step": 8,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": ["EVS", "JUDGE", "PROV", "STALL"],
 "control_primary": "EVS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": ["3.3", "3.2", "1.3", "2.3", "2.6"],
 "secondary": {
  "o_step": 16,
  "o_phase": "P2",
  "o_domain": "R2",
  "o_kind": "decision",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The state first becomes wrong at step 9, when the Orchestrator treats a screenshot that its own input labels as 31% of the Management Team page (four profiles visible) as the complete current C-suite; WebSurfer's step-8 output was truthful about its coverage, so the deviation is an integration (over-trust) error rather than a WebSurfer action error, and the incomplete roster alone makes the gold answer (Nawi, Osherov, Lereya) unreachable. Strongest alternative origin is the gold step 8 (WebSurfer clicked the page but never scrolled or listed the executives as instructed, P2/decision). A causally independent second fault runs from step 16 onward: asked to search for the IPO-era C-suite, WebSurfer clicks IPO press releases, 2024 press-release listings, a paywalled Bloomberg article, SEC-EDGAR with a malformed query (step 89) and unrelated NoCamels pages (steps 112-120) and never reaches an F-1/S-1 or any 2021 leadership page, so the orchestrator's four stall/loop detections (steps 29, 45, 91, 122) and three replans never touch the roster belief, and when the 30-round budget ends the harness converts the fact-sheet 'educated guesses' into the final answer; restoring state to before step 9 would not fix this search-strategy gap or the budget-end fallback rule."
}


==> anc/records/ww-hc-012.claude.json <==
{
 "trace_id": "ww-hc-012",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 20,
 "gold_step": 16,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 16,
 "o_phase": "P3",
 "o_domain": "R2",
 "o_kind": "integration",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 16,
   "phase": "P3",
   "domain": "R2",
   "how": "Assistant transcribes the domestic-sorted table from step 12 but drops the 10th row (Demon Slayer, $49,505,008) and promotes the 11th (Wonder Woman 1984, $46,801,036) into the top 10; the intersection is then counted as 5 instead of 6."
  },
  {
   "step": 17,
   "phase": "P4",
   "domain": "R5",
   "how": "Orchestrator ledger accepts the Assistant's count as satisfying the request without re-checking the lists against the WebSurfer observations it already holds."
  },
  {
   "step": 19,
   "phase": "P6",
   "domain": "R2",
   "how": "FINAL ANSWER: 5 emitted (ground truth 6)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 19,
 "m_kind": "wrong_output",
 "distance": 3,
 "distance_turns": 1,
 "evidence_present": "yes",
 "evidence_step": 12,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TEST",
  "JUDGE",
  "PROV"
 ],
 "control_primary": "TEST",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.2"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "Both WebSurfer retrievals (steps 8 and 12) are correct and complete for the dataset's intended method (worldwide table sorted by domestic gross: Demon Slayer is 10th at $49.5M, WW84 11th at $46.8M), so the state first deviates at step 16 when the Assistant mis-transcribes the top-10 domestic list from its own input. The contradicting table was in the Assistant's and Orchestrator's context and was never mentioned; a programmatic intersection via ComputerTerminal (available to the team) would have produced 6. Strongest alternative: none earlier - step 12's 'Domestic' click sorts the worldwide page rather than opening the separate domestic chart, but that is the method the gold answer assumes."
}


==> anc/records/ww-hc-014.claude.json <==
{
 "trace_id": "ww-hc-014",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 32,
 "gold_step": 14,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 13,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 13,
   "phase": "P1",
   "domain": "R2",
   "how": "Orchestrator ledger composes the analysis script with the predicate (island != 'Dream') | (bill_length_mm > 42); the task asks for penguins that neither live on Dream nor have beaks > 42mm, i.e. (island != 'Dream') & (bill_length_mm <= 42). De Morgan error encoded in the plan."
  },
  {
   "step": 14,
   "phase": "P2",
   "domain": "R5",
   "how": "Wrong script dispatched verbatim to ComputerTerminal."
  },
  {
   "step": 16,
   "phase": "P2",
   "domain": "R3",
   "how": "ComputerTerminal executes faithfully and returns 'Filtered penguins: 291' (correct filter gives ~195); wrong count enters the observation stream."
  },
  {
   "step": 17,
   "phase": "P3",
   "domain": "R2",
   "how": "Orchestrator ledger accepts 344/291 as the obtained counts without any check against the question wording."
  },
  {
   "step": 29,
   "phase": "P4",
   "domain": "R2",
   "how": "Orchestrator declares is_request_satisfied=true and hands the numbers (59,000,000; 344; 291) to the final calculation."
  },
  {
   "step": 31,
   "phase": "P6",
   "domain": "R2",
   "how": "Termination: FINAL ANSWER 0.00049 = 291/59e6*100; ground truth 0.00033."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 31,
 "m_kind": "wrong_output",
 "distance": 18,
 "distance_turns": 8,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": null,
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "JUDGE",
  "TC"
 ],
 "control_primary": "JUDGE",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.1",
  "3.2"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The fault is the Orchestrator's mistranslation of 'don't live on Dream Island or have beaks longer than 42mm' into an OR filter instead of NOT(Dream OR >42) = AND; the code first appears in the step-13 ledger and is only re-sent at gold step 14, so 'earlier' is a one-step formality (same decision). Nothing in the trace contradicts the wrong predicate, so no evidence/detection; the 59M denominator obtained at step 28 is consistent with the ground truth and is not part of the failure. Strongest alternative: o_kind=specification, since the natural-language predicate is genuinely ambiguous and the orchestrator chose a literal reading; an incidental interface slip at step 10 (dispatch without code block) was caught by ComputerTerminal at step 12 and is not causal."
}

==> anc/records/ww-hc-015.claude.json <==
{
 "trace_id": "ww-hc-015",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 129,
 "gold_step": 8,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "framework_fallback_answer",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 8,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 8,
   "phase": "P2",
   "domain": "R2",
   "how": "Instructed (step 6) to visit links that identify a LIST of $0-fee Fidelity EM funds, WebSurfer opens the single-fund summary page of FEMKX; FEMKX becomes the only candidate the team ever holds."
  },
  {
   "step": 9,
   "phase": "P4",
   "domain": "R5",
   "how": "Orchestrator ledger integrates FEMKX as 'one relevant fund' and reframes the plan from 'find the list' into 'search for more funds such as FEMKX and gather their performance data' one by one; it never routes to Fidelity's own fund list/screener until step 66."
  },
  {
   "step": 12,
   "phase": "P2",
   "domain": "R2",
   "how": "Fund-by-fund drift: WebSurfer opens FEMKX 'Performance & Risk' (12), re-runs the same Bing query (16), opens and scrolls a 2022 Kiplinger article page by page (20, 24, 28) without finding any further fund; ledger flags a loop at 29."
  },
  {
   "step": 30,
   "phase": "P2",
   "domain": "R5",
   "how": "Orchestrator sends a message beginning 'WebSurfer, please search...' to Assistant (misrouted); Assistant only echoes it (32). WebSurfer turns at 35 and 38 return nothing (the step-41 replan attributes this to Azure content-filter errors), consuming rounds."
  },
  {
   "step": 41,
   "phase": "P5",
   "domain": "R2",
   "how": "Replan writes FEMKX into GIVEN OR VERIFIED FACTS and the new plan repeats step 1; WebSurfer re-issues the identical Bing query (45) and clicks the FEMKX page again (49), then sorts a one-row Compare table by 'Non Transaction Fee' twice (57, 61)."
  },
  {
   "step": 69,
   "phase": "P2",
   "domain": "R5",
   "how": "Assistant, asked to reconsider strategy, answers as if the Orchestrator were a human ('Since I cannot browse directly ... you can go to the Fidelity Fund Screener', 69, 73); two more rounds without any browser action; second replan at 75-76."
  },
  {
   "step": 96,
   "phase": "P2",
   "domain": "R3",
   "how": "Screener reached (84) but WebSurfer clicks 'International Equity (0/19)' at 96, 100, 104, 108 while the screenshot stays identical (still 0/19, 'View 9113 Funds'); the filter never applies and no fund list is produced; ledger flags the loop at 97/101/105/109, third replan at 110-111."
  },
  {
   "step": 128,
   "phase": "P6",
   "domain": "R5",
   "how": "After re-searching Bing (115), re-opening the screener (119) and clicking 'Asset Class and Category' twice (123, 127), max rounds (30) is reached; the harness emits FINAL ANSWER 'Fidelity Emerging Markets Fund (FEMKX)' - the only fund ever seen - versus ground truth FPADX."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H3",
  "H6",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 128,
 "m_kind": "wrong_output",
 "distance": 120,
 "distance_turns": 26,
 "evidence_present": "yes",
 "evidence_step": 8,
 "evidence_timing": "after_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "self",
 "d_step": 29,
 "c_kind": "replan",
 "c_step": 41,
 "c_effective": "no",
 "controls": [
  "STALL",
  "POL",
  "JUDGE",
  "HUMAN"
 ],
 "control_primary": "STALL",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.3",
  "2.3",
  "1.2",
  "1.4",
  "3.2"
 ],
 "secondary": {
  "o_step": 35,
  "o_phase": "P2",
  "o_domain": "R3",
  "o_kind": "interface",
  "relation": "harness"
 },
 "confidence": "medium",
 "notes": "Origin set at step 8 (agreeing with gold): told to identify a list of funds, WebSurfer opens one fund's page, and the team's state from step 9 onward is 'FEMKX plus unknown others' - the fallback answer at step 128 is exactly that step-8 fund, so the causal link to the wrong output is direct; the step-9 ledger already acknowledges that only one fund was found yet keeps the fund-by-fund approach instead of going to Fidelity's list. The strongest alternative origin is step 96 (first of four identical, ineffective clicks on 'International Equity (0/19)' with an unchanged screenshot; o_kind=interface, R3), which is the most proximate cause of budget exhaustion but by then too few of the 30 rounds remained to list and compare funds anyway. Three stall detections (29, 75, 110) each produced a replan that reproduced the same behaviour, so restoring state before step 8 would not help; the empty WebSurfer turns at 35/38 (content-filter errors inferred from the step-41 plan text, not visible in the trace) are recorded as a harness-related secondary and motivate H6."
}


==> anc/records/ww-hc-016.claude.json <==
{
 "trace_id": "ww-hc-016",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 21,
 "gold_step": 15,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 9,
 "o_phase": "P3",
 "o_domain": "R2",
 "o_kind": "integration",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 9,
   "phase": "P3",
   "domain": "R2",
   "how": "Orchestrator integrates the step-8 IMDb screenshot into the ledger as candidate set {The Tenant, Nosferatu the Vampyre}; drops the visible '2h 6m' runtime of The Tenant (violates <2h), ignores that Nosferatu's runtime was cut off and that only 4 of 54 titles were visible (viewport 9%, no scroll requested)."
  },
  {
   "step": 10,
   "phase": "P2",
   "domain": "R5",
   "how": "Wrong candidate set sent to WebSurfer as the availability-check instruction."
  },
  {
   "step": 12,
   "phase": "P2",
   "domain": "R3",
   "how": "WebSurfer checks 'The Tenant' via a Bing site:vudu.com query instead of Vudu itself; returns only generic Vudu support pages (no availability signal)."
  },
  {
   "step": 13,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger accepts the empty result as progress ('identified some highest-rated films'), keeps The Tenant as a candidate, and never re-applies the runtime filter."
  },
  {
   "step": 17,
   "phase": "P4",
   "domain": "R2",
   "how": "After an equally empty Nosferatu query (step 16) the ledger again reports progress and reissues a vaguer instruction; no runtime or availability fact has been established."
  },
  {
   "step": 20,
   "phase": "P2",
   "domain": "R1",
   "how": "Generic Bing search returns nothing usable; the orchestrator's next ledger call is rejected by the Azure content filter (400 ResponsibleAIPolicyViolation) and the runtime loop aborts."
  },
  {
   "step": 20,
   "phase": "P6",
   "domain": "R2",
   "how": "Harness fallback (scenario.py) extracts FINAL ANSWER 'The Tenant' from the conversation, i.e. the contaminated candidate from step 9; the 2h6m film is reported as the <2h answer."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3",
  "R1"
 ],
 "dynamics": [
  "H2",
  "H3",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 20,
 "m_kind": "wrong_output",
 "distance": 11,
 "distance_turns": 6,
 "evidence_present": "yes",
 "evidence_step": 8,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "JUDGE",
  "TEST",
  "TC",
  "EVS",
  "STALL"
 ],
 "control_primary": "JUDGE",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.1",
  "3.2",
  "3.1",
  "1.3"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "Origin placed at step 9: the step-8 OCR explicitly shows 'The Tenant ... 2h 6m' and lists only 4 of 54 titles (Nosferatu's runtime cut off), yet the orchestrator's ledger adopts {The Tenant, Nosferatu} as the candidate set without applying its own <2h fact and without asking WebSurfer to scroll; that contaminated candidate is what the harness fallback finally emits. Strongest alternatives: step 12 (WebSurfer's choice to probe Vudu via Bing site: queries, which never yields availability data, P2/R3 decision) and the step-20 Azure content-filter crash (R1 environment/interface fault) which forced a premature answer; the crash is causally independent of the candidate error but only turned it into a wrong output rather than a stall. Gold step 15 is a 'Next speaker' line in the normalized indexing, so the dataset's anchor appears offset; the final answer is produced by scenario.py outside any agent step (observability debt), and m_kind could alternatively be read as crash_or_error."
}

==> anc/records/ww-hc-020.claude.json <==
{
 "trace_id": "ww-hc-020",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 67,
 "gold_step": 3,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": false,
 "o_step": 20,
 "o_phase": "P2",
 "o_domain": "R3",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "later",
 "hops": [
  {
   "step": 20,
   "phase": "P2",
   "domain": "R3",
   "how": "Asked (step 18) to download arxiv:2103.07786 and the still-unidentified July 2020 paper, FileSurfer issues a fetch of the placeholder id 'export.arxiv.org/pdf/2007.xx' (never touches 2103.07786) and reports 'Download complete'."
  },
  {
   "step": 21,
   "phase": "P4",
   "domain": "R2",
   "how": "Orchestrator ledger accepts the report as 'We have downloaded the March 2021 paper', sets progress=true and keeps asking FileSurfer to open 'the downloaded PDF'."
  },
  {
   "step": 32,
   "phase": "P2",
   "domain": "R3",
   "how": "After re-emitting the same phantom download at steps 24 and 28, FileSurfer opens another placeholder path '/workspace/path_to_july_2020_paper.pdf' and gets a 404 (repeated with 'path_to_march_2021_paper.pdf' at step 43)."
  },
  {
   "step": 35,
   "phase": "P1",
   "domain": "R2",
   "how": "Replan fact sheet records 'We have located and attempted to download both papers' and diagnoses the root cause as a 404 on the July paper, not as placeholder downloads or the unreadable PDF viewer (steps 12/16)."
  },
  {
   "step": 40,
   "phase": "P4",
   "domain": "R5",
   "how": "Orchestrator accepts the IOPscience paper by Chen/Ravi/Lu (no shared author) surfaced by a generic Bing query at step 39 as 'the July 2020 paper' and states its PDF download is complete; steps 47-61 then chase that wrong PDF, which again renders blank at step 59."
  },
  {
   "step": 66,
   "phase": "P6",
   "domain": "R3",
   "how": "Ledger update triggers an Azure content-filter HTTP 400 (jailbreak filter) that kills the orchestrator; the harness emits the fallback 'FINAL ANSWER: 31' (ground truth 0.2) that no agent computed."
  }
 ],
 "domains_crossed": [
  "R3",
  "R2",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H3",
  "H4",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 66,
 "m_kind": "wrong_output",
 "distance": 46,
 "distance_turns": 10,
 "evidence_present": "yes",
 "evidence_step": 20,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "self",
 "d_step": 29,
 "c_kind": "replan",
 "c_step": 35,
 "c_effective": "no",
 "controls": [
  "POL",
  "EVS",
  "STALL",
  "HUMAN",
  "TC"
 ],
 "control_primary": "POL",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.3",
  "3.2",
  "2.6",
  "1.1"
 ],
 "secondary": {
  "o_step": 40,
  "o_phase": "P4",
  "o_domain": "R2",
  "o_kind": "integration",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "Steps 4-16 are a capability failure, not a false state: the right March 2021 paper was found but WebSurfer's PDF viewer rendered nothing and it reported so truthfully. The first false state is FileSurfer's placeholder fetch of '2007.xx' at step 20, reported as a completed download and never re-checked by the orchestrator (the placeholder id was visible in its step-21 input; the step-32/43 404s on 'path_to_*' paths were acknowledged but misdiagnosed), so the ledger and the step-35 replan carried a phantom 'both papers downloaded' belief until the run crashed. Strongest alternatives: step 12/16 (interface, WebSurfer cannot read PDFs, close to the gold 'WebSurfer inability' at step 3) or step 17 (orchestrator recovery decision dispatching a download of an unidentified paper to FileSurfer instead of fetching via ComputerTerminal); the step-40 acceptance of a wrong-author IOP paper is a causally independent second fault."
}


==> anc/records/ww-hc-021.claude.json <==
{
 "trace_id": "ww-hc-021",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 25,
 "gold_step": 4,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 9,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "later",
 "hops": [
  {
   "step": 9,
   "phase": "P1",
   "domain": "R2",
   "how": "With the correct article open (step 8, viewport 9% at top), the orchestrator plans to reach the paper link by having WebSurfer 'scroll through' the page, although WebSurfer acts once per turn and the team description offers whole-page summarisation / Q&A that would locate the link in one turn."
  },
  {
   "step": 12,
   "phase": "P2",
   "domain": "R3",
   "how": "WebSurfer performs a single one-page scroll (now 9% down); observation contains only newsletter banner and image caption, no link."
  },
  {
   "step": 13,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger counts the scroll as progress and reissues 'continue scrolling'; same pattern at step 16 (18% down)."
  },
  {
   "step": 17,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger self-detects is_in_loop=true but still reports progress and sends the identical scroll instruction (retry, step 18); step 20 reaches only 27%."
  },
  {
   "step": 21,
   "phase": "P5",
   "domain": "R2",
   "how": "Ledger finally reports no progress and replans: instruct WebSurfer to search the article for keywords to jump to the link (step 22)."
  },
  {
   "step": 24,
   "phase": "P2",
   "domain": "R5",
   "how": "WebSurfer ignores the keyword instruction and scrolls one more page (37% down); the orchestrator's following ledger call is rejected by the Azure content filter (400 ResponsibleAIPolicyViolation, R1) and the run aborts without ever opening the paper."
  },
  {
   "step": 24,
   "phase": "P6",
   "domain": "R2",
   "how": "Harness fallback emits FINAL ANSWER '80NSSC21K0223', an award number that appears nowhere in the trajectory (fabricated); ground truth 80GSFC21M0002."
  }
 ],
 "domains_crossed": [
  "R2",
  "R3",
  "R5",
  "R1"
 ],
 "dynamics": [
  "H1",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 24,
 "m_kind": "wrong_output",
 "distance": 15,
 "distance_turns": 7,
 "evidence_present": "yes",
 "evidence_step": 12,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "self",
 "d_step": 17,
 "c_kind": "replan",
 "c_step": 22,
 "c_effective": "no",
 "controls": [
  "STALL",
  "COORD",
  "PROV",
  "HUMAN",
  "POL"
 ],
 "control_primary": "STALL",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.3",
  "2.6",
  "3.1",
  "3.2"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "Origin placed at step 9: the article was already correctly identified, and the orchestrator chose a page-by-page scroll strategy despite knowing the viewport covers 9% and that WebSurfer acts once per turn; every later turn (12/16/20/24) is a repetition of that plan, so the paper is never reached before the content-filter crash and the fallback fabricates an award number. Strongest alternatives: step 12 (WebSurfer executing 'scroll through' as a single scroll, P2/R3) and step 24 (WebSurfer ignoring the step-22 keyword replan, coordination failure); the step-24 crash itself is an independent R1 fault that converted a stall into a wrong output. Evidence: the 'positioned 9%/18%/27% down' reports quantify the remaining distance and were seen by the orchestrator, which self-detected the loop at step 17 yet retried the same instruction; gold step 4 is a successful Bing search in the normalized indexing, so the dataset anchor appears offset; the final answer is produced outside any agent step (observability debt) and m_kind could alternatively be crash_or_error."
}

==> anc/records/ww-hc-023.claude.json <==
{
 "trace_id": "ww-hc-023",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 74,
 "gold_step": 8,
 "gold_modes": null,
 "outcome": "no_output",
 "harness_fault": "provider_error",
 "run_truncated": true,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 5,
 "o_phase": "P4",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 5,
   "phase": "P4",
   "domain": "R2",
   "how": "After a single Bing search for FedEx (step 4, no rate on screen) the ledger records 'progress' and moves the plan on to DHL, leaving the FedEx sub-task half-started; from here the orchestrator's plan pointer and WebSurfer's browser state are out of sync."
  },
  {
   "step": 8,
   "phase": "P2",
   "domain": "R5",
   "how": "WebSurfer, instructed to look up DHL (step 6), instead clicks the FedEx 'Calculate Shipping Rates' result and lands on a location-chooser / page-not-found page; the stale FedEx thread is pursued and the DHL instruction is dropped."
  },
  {
   "step": 9,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger asserts 'we have gathered information for FedEx' although no rate was ever shown, and re-issues DHL."
  },
  {
   "step": 12,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger invents an 'error' on the FedEx/DHL lookups, flags a loop and dispatches the browser-less Assistant (13), who at step 15 only narrates a plan; two turns are consumed without any environment action."
  },
  {
   "step": 19,
   "phase": "P2",
   "domain": "R5",
   "how": "Told five times to look up USPS (17, 21, 25, 29, 33), WebSurfer keeps filling the FedEx rate form one field per turn (19, 23, 27, 31) and then clicks the browser back button (35), discarding the FedEx form; the orchestrator declares a stall and replans (37-38)."
  },
  {
   "step": 46,
   "phase": "P2",
   "domain": "R3",
   "how": "On the USPS Retail Postage Price Calculator (46) WebSurfer answers each multi-field instruction with one non-progressing click: 'International' twice (50, 54), ZIP typed (58), country dropdown opened twice (62, 66) without selecting Colombia; second stall and replan (68-69)."
  },
  {
   "step": 73,
   "phase": "P2",
   "domain": "R3",
   "how": "WebSurfer abandons the half-filled calculator and re-runs a Bing search; the following ledger call is rejected by the Azure content filter (HTTP 400, jailbreak flag), the orchestrator crashes, and the fallback response_preparer also crashes (tiktoken download), so no answer is produced."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H3",
  "H4",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 73,
 "m_kind": "crash_or_error",
 "distance": 68,
 "distance_turns": 15,
 "evidence_present": "yes",
 "evidence_step": 4,
 "evidence_timing": "before_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "self",
 "d_step": 12,
 "c_kind": "replan",
 "c_step": 37,
 "c_effective": "no",
 "controls": [
  "EVS",
  "COORD",
  "STALL",
  "HUMAN"
 ],
 "control_primary": "EVS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.5",
  "1.3",
  "2.6"
 ],
 "secondary": {
  "o_step": 73,
  "o_phase": "P4",
  "o_domain": "R3",
  "o_kind": "interface",
  "relation": "harness"
 },
 "confidence": "medium",
 "notes": "The plan state first deviates at step 5, when the ledger moves on to DHL although the only FedEx observation (step 4) is a search-results page with no rate; the orchestrator even acknowledges that no rates have been gathered and advances anyway, which produces the orchestrator/WebSurfer desynchronisation that wastes the next 30 steps (WebSurfer works on FedEx while being told DHL/USPS) and two stall-replans. Strongest alternative origin is the gold step 8 (WebSurfer drops the DHL instruction and clicks the FedEx link, o_kind=integration, R5), which is the first visible divergence of action from instruction. No carrier rate was ever obtained; the run ends at step 73 with a content-filter 400 on the ledger call and a crash of the fallback answer generator, recorded as harness_fault and as a harness-type secondary episode."
}


==> anc/records/ww-hc-024.claude.json <==
{
 "trace_id": "ww-hc-024",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 5,
 "gold_step": 1,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 1,
   "phase": "P1",
   "domain": "R2",
   "how": "Orchestrator's initial plan assigns 'I' as subject and 'apples' as direct object, ignoring the stated rule that with 'Maktay' (is pleasing to) the liker is the object; then inconsistently writes 'Mato' as subject. Produces 'Maktay Zapple Mato' (both case forms wrong)."
  },
  {
   "step": 2,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger update accepts the translation as correct ('correctly forms the sentence ... following the syntax and word forms provided') without re-checking the role-reversal rule; marks request satisfied."
  },
  {
   "step": 4,
   "phase": "P6",
   "domain": "R2",
   "how": "Termination: FINAL ANSWER 'Maktay Zapple Mato' emitted; ground truth 'Maktay mato apple'."
  }
 ],
 "domains_crossed": [
  "R2"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 4,
 "m_kind": "wrong_output",
 "distance": 3,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "JUDGE",
  "HUMAN"
 ],
 "control_primary": "JUDGE",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.1",
  "2.6",
  "3.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "Origin is the Orchestrator's plan at step 1: it had the complete rule set (and even copied the 'liker is the object' rule into its own fact sheet at step 1) yet applied English roles, so the fault is a reasoning decision with adequate information rather than a missed observation; the strongest alternative is o_kind=integration (dropped its own recorded fact). The plan is also internally inconsistent (says subject is 'Pa', then writes 'Mato'), and step 2's ledger rubber-stamps the result (self-verification with no independent check). Evidence contradicting the plan is the user prompt itself (step 0, 'the thing doing the liking is actually the object'), restated in step 1's fact sheet, so it was in context but not acted on."
}

==> anc/records/ww-hc-026.claude.json <==
{
 "trace_id": "ww-hc-026",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 33,
 "gold_step": 32,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 16,
 "o_phase": "P2",
 "o_domain": "R3",
 "o_kind": "fabrication",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 16,
   "phase": "P2",
   "domain": "R3",
   "how": "FileSurfer, asked to open a book it does not have, issues a tool call on the literal placeholder path '/workspace/path_to_local_copy_of_the_book'; the file browser answers 'Download complete. Saved file to ...' instead of an error, creating a false observation that a local copy exists."
  },
  {
   "step": 17,
   "phase": "P3",
   "domain": "R2",
   "how": "Orchestrator ledger over-trusts it: 'we are now able to access the local copy of the book' and plans to navigate to page 11 of a non-existent file."
  },
  {
   "step": 18,
   "phase": "P2",
   "domain": "R5",
   "how": "Placeholder path is sent back to FileSurfer as an instruction; same at steps 22, 26, 30."
  },
  {
   "step": 20,
   "phase": "P2",
   "domain": "R3",
   "how": "FileSurfer re-opens the same pseudo-page ('You previously visited this page 8 seconds ago', 1 page of 1, no book text); repeated at 24, 28, 32."
  },
  {
   "step": 21,
   "phase": "P4",
   "domain": "R2",
   "how": "Orchestrator flags is_in_loop=true but keeps the belief and only rephrases the same request (also 25, 29)."
  },
  {
   "step": 32,
   "phase": "P6",
   "domain": "R2",
   "how": "Fifth identical observation; ledger update crashes on an Azure content-filter 400; the scenario fallback emits FINAL ANSWER 23 with no supporting observation anywhere in the run (ground truth 4)."
  }
 ],
 "domains_crossed": [
  "R3",
  "R2",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 32,
 "m_kind": "wrong_output",
 "distance": 16,
 "distance_turns": 8,
 "evidence_present": "yes",
 "evidence_step": 16,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "self",
 "d_step": 21,
 "c_kind": "retry",
 "c_step": 22,
 "c_effective": "no",
 "controls": [
  "POL",
  "EVS",
  "STALL",
  "HUMAN"
 ],
 "control_primary": "POL",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.3",
  "3.2",
  "3.1"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "Origin placed at step 16 where FileSurfer fabricates a placeholder file path and the tool returns a misleading 'Download complete' (fabricated argument plus an interface that does not error on a non-existent file); the orchestrator never verifies the file and loops on it until a content-filter crash forces a guessed final answer at gold step 32. Evidence was in view from step 16 onward: the path name is a literal placeholder and every visit shows a one-page 'Download complete' stub with no book text, yet step 17 reads it as success. Strongest alternatives: step 13 (orchestrator's decision to ask FileSurfer to 'download' a book after JSTOR failed at step 8, an environment obstacle it never worked around by trying an alternative open-access source) and o_kind=interface rather than fabrication; m_kind could equally be crash_or_error since the run ended on a 400 before the fabricated answer."
}

==> anc/records/ww-hc-029.claude.json <==
{
 "trace_id": "ww-hc-029",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 13,
 "gold_step": 12,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 12,
 "o_phase": "P4",
 "o_domain": "R3",
 "o_kind": "interface",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 12,
   "phase": "P4",
   "domain": "R3",
   "how": "After WebSurfer's 'I clicked the control' (page unchanged, Collection Info not opened), the Orchestrator's update_ledger call to the model API fails with HTTP 400 ResponsibleAIPolicyViolation (violence: medium, filtered) and the orchestration loop dies before any agent can evaluate progress or pick the next action."
  },
  {
   "step": 12,
   "phase": "P6",
   "domain": "R5",
   "how": "The scenario harness emits 'FINAL ANSWER: 1976', a value no agent derived (the only '1976' in the trace is a citation 'Smith and Smith, 1976' in the step-4 search snippet); ground truth is 1954, which was never seen."
  }
 ],
 "domains_crossed": [
  "R3",
  "R5"
 ],
 "dynamics": [
  "H6"
 ],
 "external_effect": "none",
 "m_step": 12,
 "m_kind": "wrong_output",
 "distance": 0,
 "distance_turns": 0,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": "n/a",
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "STALL",
  "POL",
  "HUMAN"
 ],
 "control_primary": "STALL",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.1",
  "3.2"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "Steps 1-11 are on track (USGS NAS fact sheet found and opened, Orchestrator correctly points to 'Collection Info', where the state-by-state earliest-observation table lives); the trajectory's state first deviates at step 12 when the provider content filter aborts the ledger update and the harness substitutes a fallback answer, so the wrong output is produced entirely by the interface/harness layer with no agent belief error behind it. WebSurfer's ineffective click at the same step (viewport identical to step 8) is a second interface fault that would only have cost another round and does not reach the final answer, so it is not recorded as secondary. No alternative earlier origin exists; the alternative labelling is o_phase=P2 (anchoring to the WebSurfer action rather than the Orchestrator's verify/decide call)."
}


==> anc/records/ww-hc-033.claude.json <==
{
 "trace_id": "ww-hc-033",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 9,
 "gold_step": 8,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 8,
 "o_phase": "P4",
 "o_domain": "R1",
 "o_kind": "interface",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 8,
   "phase": "P4",
   "domain": "R1",
   "how": "After WebSurfer lands on the BASE homepage, the Orchestrator's ledger-update model call is rejected by the Azure OpenAI content filter (400, 'jailbreak' detected). The exception propagates out of _select_next_agent and kills the orchestration loop before any search of DDC 633 has happened."
  },
  {
   "step": 8,
   "phase": "P6",
   "domain": "R2",
   "how": "scenario.py's fallback final-answer call (client.create(messages)) is run on a history that contains no article, flag or country data; the model asserts 'Kenya' instead of reporting inability (fabrication)."
  },
  {
   "step": 8,
   "phase": "P6",
   "domain": "R2",
   "how": "FINAL ANSWER: Kenya emitted; ground truth Guatemala."
  }
 ],
 "domains_crossed": [
  "R1",
  "R2"
 ],
 "dynamics": [
  "H6"
 ],
 "external_effect": "none",
 "m_step": 8,
 "m_kind": "wrong_output",
 "distance": 0,
 "distance_turns": 0,
 "evidence_present": "yes",
 "evidence_step": 8,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "verifier_or_tool",
 "d_step": 8,
 "c_kind": "terminate",
 "c_step": 8,
 "c_effective": "no",
 "controls": [
  "STALL",
  "JUDGE",
  "POL",
  "CKPT",
  "HUMAN"
 ],
 "control_primary": "STALL",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.1",
  "3.2"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "I agree with gold on the step but not on the agent: WebSurfer's step 8 action (clicking through to base-search.net) was correct if slow; the run died because the Orchestrator's ledger-update API call was blocked by a provider content filter (an R1 model/compute interface failure the agents did not cause), and the framework's termination path then turned a crash into a fabricated 'Kenya' with zero supporting observations. Strongest alternative origin: treat the fabrication itself (step 8, P6, R2, fabrication) as the primary episode, since the crash alone would have been an honest incomplete run; a weaker alternative is step 4 (WebSurfer searched Bing instead of navigating directly), which wasted a turn but is not causally linked to the failure. Symptom is simultaneously crash_or_error (traceback) and wrong_output; H6 applies because the trace does not contain the ledger prompt that triggered the filter, so the actual trigger cannot be diagnosed."
}

==> anc/records/ww-hc-035.claude.json <==
{
 "trace_id": "ww-hc-035",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 44,
 "gold_step": 12,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 9,
 "o_phase": "P3",
 "o_domain": "R2",
 "o_kind": "integration",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 9,
   "phase": "P3",
   "domain": "R2",
   "how": "Ledger integrates the season-pass page (which shows only '2025 Silver Pass', '2025 Gold Pass' and a Jan-5 countdown) as 'successfully located one of the necessary web pages' and plans to find the 2024 season-pass price on it."
  },
  {
   "step": 13,
   "phase": "P1",
   "domain": "R2",
   "how": "Orchestrator notices the found prices are 2025/WinterFest but re-issues 'find the specific 2024 prices' on the same official site; no alternative source (archive, news) and no escalation."
  },
  {
   "step": 16,
   "phase": "P2",
   "domain": "R4",
   "how": "WebSurfer scrolls the same daily-tickets page; only add-ons/footer visible. Repeated at 20, 24 (page bottom reached), 28 and 32 (same two pages revisited)."
  },
  {
   "step": 21,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger flags is_in_loop=true but keeps the same next speaker and the same instruction (also at 25, 29, 33)."
  },
  {
   "step": 35,
   "phase": "P5",
   "domain": "R2",
   "how": "Stall-triggered replan: fact sheet asserts the $99 2025 Gold Pass 'includes unlimited visits ... for both the 2024 and 2025 seasons' (misread of 'includes WinterFest in 2024'); new plan again says 'directly visit the official website'."
  },
  {
   "step": 39,
   "phase": "P2",
   "domain": "R4",
   "how": "WebSurfer runs a fresh Bing search; OCR ingests an advertisement slogan that is later judged a jailbreak by the model API."
  },
  {
   "step": 43,
   "phase": "P6",
   "domain": "R1",
   "how": "Ledger update after the home-page screenshot is rejected by the Azure content filter (400 ResponsibleAIPolicyViolation); the run crashes and 'FINAL ANSWER: 200' is emitted with no supporting observation anywhere in the trace."
  }
 ],
 "domains_crossed": [
  "R2",
  "R4",
  "R1"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H6"
 ],
 "external_effect": "none",
 "m_step": 43,
 "m_kind": "crash_or_error",
 "distance": 34,
 "distance_turns": 8,
 "evidence_present": "yes",
 "evidence_step": 8,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "self",
 "d_step": 21,
 "c_kind": "replan",
 "c_step": 35,
 "c_effective": "no",
 "controls": [
  "STALL",
  "HUMAN",
  "TC",
  "JUDGE"
 ],
 "control_primary": "STALL",
 "restore_reach": "n/a",
 "mast_modes": [
  "1.3",
  "3.1",
  "3.2"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "Run executed ~Dec 30 2024 (Jan-5 countdown, WinterFest); the live site only sells 2025 passes and WinterFest promo tickets, so the 2024 summer prices the task needs were never on screen. The earliest deviation I can anchor is the step-9 ledger treating the 2025-only page as the place where 2024 prices will be found; the belief 'the official site has them' is then kept through five identical visits and an identical replan, until a content-filter crash ends the run and an unsupported '200' is emitted. Strongest alternatives: step 8 as an R4 'environment' origin (site returns current-season data, 2024 data absent) or step 13 as a P1 'decision' origin (orchestrator explicitly saw 2025 vs 2024 yet changed nothing). I disagree with the gold reason: the step-12 OCR did transcribe every visible price ($24.99/$32.99 WinterFest tickets, $99 2025 Gold Pass) and the orchestrator correctly rejected them as not 2024 regular prices. The step-43 content-filter crash (R1/R3 interface) is a causally separate fault that only determined the symptom kind; the final '200' is a fabrication at P6. Protocol ambiguity: local_checkpoint_sufficient has no value for 'restore would not help because the fault is plan/environment, not corrupted state'; m_kind is both crash_or_error and wrong_output at the same step."
}

==> anc/records/ww-hc-036.claude.json <==
{
 "trace_id": "ww-hc-036",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 91,
 "gold_step": 9,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 8,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 8,
   "phase": "P2",
   "domain": "R2",
   "how": "Asked (step 6) for the FULL list of Daniel Craig movies, WebSurfer clicks the second Bing hit, a user-curated IMDb list ('Daniel Craig Movies' by luisbrincos, 'Created 7 years ago - Modified 6 years ago', '19 titles') whose last entry is Spectre (2015); Knives Out, Glass Onion, No Time to Die, Logan Lucky etc. are absent. The jsonld metadata returned all 19 items, so the 18% viewport was not the limiting factor - the source itself was stale and partial."
  },
  {
   "step": 9,
   "phase": "P3",
   "domain": "R2",
   "how": "Orchestrator ledger records 'We have gathered a list of Daniel Craig movies along with their IMDB ratings and durations' as if complete, ignores the 'Modified 6 years ago' stamp and the step-4 snippet that listed Knives Out, and freezes the 19-title checklist for availability lookups."
  },
  {
   "step": 10,
   "phase": "P2",
   "domain": "R5",
   "how": "The 19-title checklist is dispatched to WebSurfer and then re-issued one title at a time (steps 14-85); every subsequent search is scoped to the stale list, so Glass Onion is never looked up."
  },
  {
   "step": 53,
   "phase": "P4",
   "domain": "R2",
   "how": "After the Casino Royale search (step 52) the ledger accepts the netflixreleases.com snippet ('available on Netflix United States') although the JustWatch snippet on the same screen says it streams on Pluto TV / purchase only; this later becomes the winning candidate (independent second fault, see secondary)."
  },
  {
   "step": 88,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger declares is_request_satisfied=true and selects 'Casino Royale' (8.0, 144 min) as highest-rated eligible title from the incomplete, mis-verified candidate set."
  },
  {
   "step": 90,
   "phase": "P6",
   "domain": "R2",
   "how": "FINAL ANSWER: Casino Royale emitted; ground truth Glass Onion: A Knives Out Mystery, which was never in the candidate set."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 90,
 "m_kind": "wrong_output",
 "distance": 82,
 "distance_turns": 39,
 "evidence_present": "yes",
 "evidence_step": 4,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "EVS",
  "JUDGE",
  "TC"
 ],
 "control_primary": "PROV",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.1",
  "3.2",
  "3.3"
 ],
 "secondary": {
  "o_step": 53,
  "o_phase": "P4",
  "o_domain": "R2",
  "o_kind": "integration",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The state first deviates at step 8 when WebSurfer substitutes a 6-year-old user list (19 titles, ending 2015) for the requested full filmography; the Bing results at step 4 already showed an IMDb list headed '1. Knives Out', and the step-8 screenshot carried 'Created 7 years ago - Modified 6 years ago', so the staleness was in the Orchestrator's input and never mentioned. Strongest alternative origin is step 9 (Orchestrator integrating the partial list as complete, o_kind=integration), which is what the gold label chose; the gold reason's '18% of the page' explanation is doubtful because the jsonld already contained all 19 list items. A causally independent second fault - accepting netflixreleases.com's 'available on Netflix US' for Casino Royale at step 53 while JustWatch on the same screen contradicted it - is by itself sufficient for the wrong answer (8.0 would outrank Glass Onion's 7.1 even had the list been complete), so this trace has two sufficient faults; the earlier one is recorded as primary per protocol."
}


==> anc/records/ww-hc-043.claude.json <==
{
 "trace_id": "ww-hc-043",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 16,
 "gold_step": 12,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 9,
 "o_phase": "P3",
 "o_domain": "R2",
 "o_kind": "integration",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 9,
   "phase": "P3",
   "domain": "R2",
   "how": "Orchestrator ledger treats the step-8 screenshot (viewport 40%, timetable cut off at Readville, South Station absent) as 'the list of stops ... successfully extracted' and moves to counting instead of asking WebSurfer to scroll."
  },
  {
   "step": 10,
   "phase": "P2",
   "domain": "R5",
   "how": "Instruction to Assistant: 'Using the extracted list of stops, count ...' hands over the truncated list as if complete."
  },
  {
   "step": 12,
   "phase": "P2",
   "domain": "R2",
   "how": "Assistant notes 'South Station is not shown in the extracted portion' but counts only the six visible stops below Windsor Gardens (Norwood Central ... Readville), omitting the stops between Readville and South Station, and answers 6 with TERMINATE."
  },
  {
   "step": 13,
   "phase": "P4",
   "domain": "R5",
   "how": "Ledger accepts the count as 'processed correctly'; step 15 emits FINAL ANSWER: 6 (truth 10)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "none",
 "m_step": 15,
 "m_kind": "wrong_output",
 "distance": 6,
 "distance_turns": 3,
 "evidence_present": "yes",
 "evidence_step": 8,
 "evidence_timing": "before_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "hedge_only",
 "d_step": 12,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "EVS",
  "TC",
  "JUDGE"
 ],
 "control_primary": "EVS",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.3",
  "2.6",
  "3.2"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The state first deviates at step 9 when the Orchestrator integrates a partial screenshot (explicitly '40% of the webpage', no South Station row) as the complete ordered list and dispatches the counting step; the gold step 12 only inherits that truncated list, although the Assistant itself observes the missing endpoint and still proceeds. The contradicting evidence (viewport fraction, missing South Station) was in every agent's input from step 8 and was even acknowledged at step 12 without triggering a scroll. Strongest alternative origin is step 8 (WebSurfer returning a single viewport for a 'full list' instruction, o_kind decision)."
}


==> anc/records/ww-hc-044.claude.json <==
{
  "trace_id": "ww-hc-044",
  "source": "ww-hc",
  "system": "Magentic-One",
  "n_steps": 124,
  "gold_step": 39,
  "gold_modes": null,
  "annotator": "claude",
  "protocol_version": "0.2",
  "outcome": "wrong_output",
  "harness_fault": "framework_fallback_answer",
  "run_truncated": false,
  "o_step": 24,
  "o_phase": "P3",
  "o_domain": "R2",
  "o_kind": "integration",
  "o_invariant": ["G", "B"],
  "o_vs_gold": "earlier",
  "hops": [
    {"step": 24, "phase": "P3", "domain": "R2", "how": "Orchestrator ledger integrates the step-23 FedEx screenshot as 'we have inputted the necessary locations', although the screenshot shows the required 'Origin postal code' field empty (only 'RESET ORIGIN' and the To field are filled); the belief that the form is complete enters the ledger."},
    {"step": 25, "phase": "P1", "domain": "R5", "how": "The belief becomes an instruction: 'proceed to get the estimated shipping cost', dispatched to WebSurfer without any request to check or fill remaining fields (repeated at steps 29, 33, 37)."},
    {"step": 31, "phase": "P2", "domain": "R3", "how": "WebSurfer clicks CONTINUE; the page does not advance (origin postal code still blank) and returns a screenshot identical to step 27."},
    {"step": 32, "phase": "P4", "domain": "R2", "how": "Orchestrator reads the unchanged screenshot as 'moving forward ... updating locations successfully' and 'not a tight loop yet'; CONTINUE is clicked again at steps 35 and 39 with identical results (gold step)."},
    {"step": 41, "phase": "P5", "domain": "R2", "how": "Loop detected at step 40; the step-42 replan attributes the FedEx failure to 'timeouts and failures in navigating the forms' without identifying the missing field, drops FedEx to the end of the plan (never actually retried) and moves to DHL; 13 of 30 rounds are spent."},
    {"step": 95, "phase": "P4", "domain": "R2", "how": "The same pattern recurs on DHL: after 'Get a Quote' (steps 90, 94) the page shows the results stage ('Back to Origin / Destination', 'Back to Shipment') but the orchestrator, never asking WebSurfer to scroll or summarize, declares DHL stuck and moves to USPS; a second replan follows at steps 100-101."},
    {"step": 123, "phase": "P6", "domain": "R6", "how": "Max rounds (30) reached with no price retrieved from any carrier; the harness emits a FINAL ANSWER (DHL 50, USPS 35, FedEx 45) that no agent step produced, apparently drawn from the fact sheet's 'educated guess' range of $30-100 (ground truth DHL 55-70, FedEx 62-95, USPS 73.4-78.15)."}
  ],
  "domains_crossed": ["R2", "R5", "R3", "R6"],
  "dynamics": ["H1", "H4", "H6", "H7"],
  "external_effect": "none",
  "m_step": 123,
  "m_kind": "wrong_output",
  "distance": 99,
  "distance_turns": null,
  "evidence_present": "yes",
  "evidence_step": 23,
  "evidence_timing": "before_origin",
  "evidence_read": "seen_not_used",
  "d_kind": "self",
  "d_step": 40,
  "c_kind": "replan",
  "c_step": 41,
  "c_effective": "partial",
  "controls": ["EVS", "STALL", "POL", "JUDGE", "HUMAN"],
  "control_primary": "EVS",
  "restore_reach": "sufficient",
  "mast_modes": ["1.3", "2.5", "3.2"],
  "secondary": {"o_step": 95, "o_phase": "P4", "o_domain": "R2", "o_kind": "integration", "relation": "independent"},
  "confidence": "medium",
  "notes": "The run fails because no price is ever read in 30 rounds and the harness then fabricates a fallback answer; the earliest fault that reaches that outcome is the orchestrator's step-24 reading of the FedEx form as complete while the screenshot (step 23, repeated at 27/31/35/39) shows the required origin postal code empty, which turned the next 13 rounds into CONTINUE clicks on an unchanged page. The gold step 39 is only the third repetition of that click; the step-40 loop detection and step-42 replan stopped the loop but misdiagnosed it as timeouts, never retried FedEx, and the same unread-form-state pattern recurred on DHL (result stage reached at step 94 and abandoned) and USPS (US-origin service page, two WebSurfer timeouts). Strongest alternative origin is step 16/17 (origin typed but no dropdown selection, orchestrator moving straight to the To field), which would make the fault a step earlier but rests on the same unverified inference about which FedEx field blocked CONTINUE; the DHL abandonment at step 95 is recorded as an independent secondary fault."
}


==> anc/records/ww-hc-046.claude.json <==
{
 "trace_id": "ww-hc-046",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 130,
 "gold_step": 32,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "framework_fallback_answer",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 52,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "later",
 "hops": [
  {
   "step": 52,
   "phase": "P1",
   "domain": "R2",
   "how": "After three near-identical Bing searches (steps 20, 32, 51) returned only annual-ridership news, the Orchestrator ledger decides to 'expand the search strategy to include contacting the SFRTA' and instructs WebSurfer to look for contact information instead of ridership data; the team roster (step 1) contains no agent able to phone, e-mail or wait for a reply, so the plan leaves the team's action space."
  },
  {
   "step": 53,
   "phase": "P2",
   "domain": "R5",
   "how": "Instruction dispatched to WebSurfer; from here every WebSurfer task (steps 57, 61, 65, 73, 81, 85, 89, 96, 100, 104, 108, 112, 126) is about contact channels, not about schedules or per-train ridership."
  },
  {
   "step": 68,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger records the SFRTA phone number found at step 67 as 'progress' and commits: 'next logical step is to attempt a direct contact request'; Assistant is asked to draft a message to SFRTA."
  },
  {
   "step": 71,
   "phase": "P2",
   "domain": "R2",
   "how": "Assistant produces a draft e-mail addressed to '[Your Name]' and tells 'you' to use the phone number, i.e. the artefact can only be executed by a human; the ledger at step 72 nevertheless states 'we are making forward progress by contacting the SFRTA'."
  },
  {
   "step": 94,
   "phase": "P5",
   "domain": "R2",
   "how": "Stall-triggered replan retains the contact strategy (live chat, e-mail, phone) and drops the data search entirely; WebSurfer's 'SFRTA live chat' search (step 98) returns random video-chat sites and the chat box is never used."
  },
  {
   "step": 117,
   "phase": "P2",
   "domain": "R5",
   "how": "Orchestrator asks Assistant to 'call' 1-800-TRI-RAIL (steps 115, 119); Assistant can only echo the request back ('Could you please call...', steps 117, 121) and the ledger (118) still marks progress=true."
  },
  {
   "step": 124,
   "phase": "P5",
   "domain": "R2",
   "how": "Third replan again centres on 'Direct Phone Inquiry' and contact forms; last WebSurfer turn (128) is yet another contact search."
  },
  {
   "step": 129,
   "phase": "P6",
   "domain": "R3",
   "how": "Max rounds (30) reached with no agent having produced an answer; the harness (scenario.py) emits FINAL ANSWER '5:30 PM' (ground truth 6:41 PM)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H3",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 129,
 "m_kind": "budget_exhausted",
 "distance": 77,
 "distance_turns": 17,
 "evidence_present": "yes",
 "evidence_step": 71,
 "evidence_timing": "after_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "self",
 "d_step": 92,
 "c_kind": "replan",
 "c_step": 94,
 "c_effective": "no",
 "controls": [
  "TC",
  "STALL",
  "JUDGE",
  "HUMAN"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "2.3",
  "1.3",
  "2.6"
 ],
 "secondary": {
  "o_step": 21,
  "o_phase": "P4",
  "o_domain": "R2",
  "o_kind": "decision",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "The state first leaves a path that could reach the goal at step 52, when the Orchestrator redirects the team from finding ridership/schedule data to finding SFRTA contact channels; no agent in the roster can call, e-mail or receive a reply, and the remaining 77 steps (roughly 60% of the run) are spent on drafting messages, searching for contact forms and asking the Assistant to 'call' a number, until the round budget expires and the harness emits a fallback answer. The Assistant's step-71 draft addressed to '[Your Name]' and its step-117/121 echoes ('Could you please call...') made the infeasibility explicit, and the ledger at step 122 acknowledged the repeated calls without result, yet the step-124 replan kept the phone plan. Strongest alternative origin is step 21 (recorded as secondary): after the first dedicated passenger-count search returned only 2019 annual-record articles, the ledger judged 'progress' and re-issued the same instruction five times (steps 21-37), which is also where the gold step 32 sits; the never-retrieved holiday schedule (WebSurfer clicked 'Weekend and Holiday Schedule' at steps 12/16 against instructions but the page stayed on the weekday table) is a further minor defect."
}


==> anc/records/ww-hc-047.claude.json <==
{
 "trace_id": "ww-hc-047",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 67,
 "gold_step": 51,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 5,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 5,
   "phase": "P1",
   "domain": "R2",
   "how": "Orchestrator picks World Bank indicator NY.GDS.TOTL.ZS ('Gross domestic savings (% of GDP)') as the source for 'gross savings (% of GDP)' although the step-4 search results list 'Gross savings (% of GDP)' as a separate indicator page."
  },
  {
   "step": 8,
   "phase": "P2",
   "domain": "R4",
   "how": "WebSurfer opens the page; title and OCR header read 'Gross domestic savings (% of GDP)' and the sidebar lists distinct 'Gross savings' indicators; accepted without comparison to the task wording."
  },
  {
   "step": 12,
   "phase": "P2",
   "domain": "R4",
   "how": "CSV for the wrong indicator is downloaded to /workspace (API_NY.GDS.TOTL.ZS_...zip); the artifact now carries the deviation."
  },
  {
   "step": 51,
   "phase": "P5",
   "domain": "R2",
   "how": "Stall replan records 'The relevant data has been downloaded from .../NY.GDS.TOTL.ZS' under GIVEN OR VERIFIED FACTS, fixing the wrong source in plan memory."
  },
  {
   "step": 59,
   "phase": "P2",
   "domain": "R2",
   "how": "Assistant writes the analysis script over the GDS CSV; no check of the indicator name in the Metadata_Indicator file, no exclusion of regional aggregates, names left as World Bank official names."
  },
  {
   "step": 63,
   "phase": "P3",
   "domain": "R4",
   "how": "Script prints 15 entries including 'East Asia & Pacific (...)' aggregates and official names ('Brunei Darussalam', 'Iran, Islamic Rep.')."
  },
  {
   "step": 64,
   "phase": "P4",
   "domain": "R2",
   "how": "Orchestrator marks is_request_satisfied=true, calling the output 'countries with gross savings over 35%'; no verification of indicator identity or name format."
  },
  {
   "step": 66,
   "phase": "P6",
   "domain": "R2",
   "how": "FINAL ANSWER lists 13 entries (aggregates dropped, official names kept) vs ground truth 'Brunei, China, Morocco, Singapore'."
  }
 ],
 "domains_crossed": [
  "R2",
  "R4"
 ],
 "dynamics": [
  "H2"
 ],
 "external_effect": "reversible",
 "m_step": 66,
 "m_kind": "wrong_output",
 "distance": 61,
 "distance_turns": 13,
 "evidence_present": "yes",
 "evidence_step": 4,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "EVS",
  "TC",
  "JUDGE",
  "PROV",
  "TEST"
 ],
 "control_primary": "EVS",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.1",
  "3.2",
  "1.3"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The task names a specific World Bank indicator, 'gross savings (% of GDP)' (NY.GNS.ICTR.ZS); at step 5 the orchestrator instead chose NY.GDS.TOTL.ZS, 'gross domestic savings', even though the step-4 Bing result showed both indicators side by side, and every later artifact (page title at 8, file name at 12/55, replan fact sheet at 51) repeated the word 'domestic' without anyone comparing it to the task. The ground truth's inclusion of Morocco (high national savings via remittances, lower domestic savings) is consistent with the indicator mismatch being the decisive error; the step-59 code is roughly correct for the file it was given, so I place the origin far earlier than gold (51), where the orchestrator's replan code template was in any case never executed. Secondary, causally independent episode: FileSurfer cannot unzip (JSON-argument errors at 16/36, repeated 'Download complete' views 24-44, orchestrator sends ComputerTerminal a request without a code block at 46), detected by self at 33 and fixed by the step-51 replan (effective) — it delayed but did not cause the wrong answer. Tertiary spec violation at 59-66: official names instead of 'most common names in English'. Protocol ambiguity: o_kind could be 'integration' (conflating two near-identical indicator names) rather than 'decision'; external_effect for sandbox-local file writes is unclear (chose 'reversible')."
}

==> anc/records/ww-hc-048.claude.json <==
{
 "trace_id": "ww-hc-048",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 5,
 "gold_step": 4,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": false,
 "o_step": 4,
 "o_phase": "P4",
 "o_domain": "R3",
 "o_kind": "interface",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 4,
   "phase": "P4",
   "domain": "R3",
   "how": "After WebSurfer's first Bing search (step 4), the Orchestrator's update_ledger model call fails with Azure OpenAI 400 content_filter (ResponsibleAIPolicyViolation / jailbreak detected) and the exception propagates out of the runtime; no agent ever receives the error."
  },
  {
   "step": 4,
   "phase": "P6",
   "domain": "R3",
   "how": "The harness prints 'FINAL ANSWER: 20' and 'SCENARIO.PY COMPLETE' although no agent derived any value; the only data gathered was a search-result page with no precipitation figures. Ground truth 14.2."
  }
 ],
 "domains_crossed": [
  "R3"
 ],
 "dynamics": [],
 "external_effect": "none",
 "m_step": 4,
 "m_kind": "wrong_output",
 "distance": 0,
 "distance_turns": 0,
 "evidence_present": "yes",
 "evidence_step": 4,
 "evidence_timing": "after_origin",
 "evidence_read": "not_seen",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "STALL",
  "HUMAN",
  "POL"
 ],
 "control_primary": "STALL",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "3.1",
  "3.2"
 ],
 "secondary": {
  "o_step": 4,
  "o_phase": "P6",
  "o_domain": "R3",
  "o_kind": "fabrication",
  "relation": "harness"
 },
 "confidence": "high",
 "notes": "Steps 1-3 (plan, ledger, instruction to WebSurfer) are sound and the WebSurfer search at step 4 is a reasonable first move, so the first deviation is the provider-side content-filter 400 raised inside the Orchestrator's ledger update immediately after step 4; the run then ends without any agent producing an answer and the harness emits a fallback 'FINAL ANSWER: 20'. The traceback with the 400 error is in the log but was never input to any agent, so the contradiction (no data, no derivation) was observable only to the harness, which should have terminated/escalated rather than emitting a number. Strongest alternative origin is to treat the harness fallback itself (P6) as primary with the content filter as consequence; I keep the provider error as origin because it is the first state deviation and the fallback is recorded as a harness-relation secondary."
}


==> anc/records/ww-hc-049.claude.json <==
{
 "trace_id": "ww-hc-049",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 16,
 "gold_step": 12,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 1,
   "phase": "P1",
   "domain": "R2",
   "how": "Orchestrator fact sheet mis-parses the given code: 'educated guess' that the trailing 'si' is unwanted output that must be stopped (actually .s prints 's' and i is the identity; the real defect is one missing backtick application). Plan also promises a 'formally verify'/test step."
  },
  {
   "step": 9,
   "phase": "P4",
   "domain": "R2",
   "how": "Orchestrator judges the Scheme-to-Unlambda compiler README (step 8, which says nothing about '.' or 'r') to be 'relevant information' and hands off to Assistant for analysis instead of locating the Unlambda reference."
  },
  {
   "step": 12,
   "phase": "P2",
   "domain": "R2",
   "how": "Assistant adopts the 'si must be suppressed' frame, fabricates semantics ('r reads input', 'k terminates further applications'), proposes adding 'k', asks that it be tested, then emits TERMINATE."
  },
  {
   "step": 13,
   "phase": "P4",
   "domain": "R5",
   "how": "Orchestrator ledger marks is_request_satisfied=true on the untested proposal while simultaneously saying it 'should be reviewed and tested'; no test is dispatched."
  },
  {
   "step": 15,
   "phase": "P6",
   "domain": "R2",
   "how": "FINAL ANSWER: k (ground truth: backtick)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H3"
 ],
 "external_effect": "none",
 "m_step": 15,
 "m_kind": "wrong_output",
 "distance": 14,
 "distance_turns": 6,
 "evidence_present": "no",
 "evidence_step": null,
 "evidence_timing": null,
 "evidence_read": "n/a",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TEST",
  "JUDGE",
  "TC"
 ],
 "control_primary": "TEST",
 "restore_reach": "sufficient",
 "mast_modes": [
  "3.2",
  "3.1",
  "2.6"
 ],
 "secondary": null,
 "confidence": "medium",
 "notes": "The wrong frame ('the code emits a stray si that must be stopped') enters at step 1 in the Orchestrator's fact sheet, is carried unexamined into the Assistant's step-12 analysis, and shapes the fabricated 'k' answer; no retrieved page ever covered '.' or 'r', so the Assistant reasoned from the frame rather than from evidence. Strongest alternative origin is step 12 (gold): the Assistant's fabricated operator semantics with TERMINATE; a second alternative is step 9, where the Orchestrator accepted an irrelevant page as sufficient. No observation in the trace contradicts 'k' (the Assistant's own 'please test' is a hedge, not a detection), so evidence_present=no and d_kind=none; running the code in an Unlambda interpreter (ComputerTerminal was available and the plan named it) would have been decisive."
}

==> anc/records/ww-hc-050.claude.json <==
{
 "trace_id": "ww-hc-050",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 113,
 "gold_step": 5,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "both",
 "run_truncated": false,
 "o_step": 6,
 "o_phase": "P3",
 "o_domain": "R2",
 "o_kind": "integration",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "later",
 "hops": [
  {
   "step": 6,
   "phase": "P3",
   "domain": "R2",
   "how": "Orchestrator ledger integrates the Bing local-results list from step 5 (Palma, Indochine, Knickerbocker, Babbo, Lure Fishbar; Bing simply echoes the query as the header) as the set of restaurants 'within 1 block of Washington Square Park' and jumps straight to menu checks, silently dropping the plan's own 'derive the distance' step; none of the five is within a block of the park."
  },
  {
   "step": 10,
   "phase": "P2",
   "domain": "R2",
   "how": "The contaminated candidate set drives ~40 steps (10-46) of WebSurfer menu navigation on Palma, Indochine and Knickerbocker (popups, 'Player error', menu pages that never render), with repeated identical clicks and is_in_loop=true at steps 14, 22, 26, 46."
  },
  {
   "step": 48,
   "phase": "P5",
   "domain": "R2",
   "how": "After the stall the Orchestrator replans but misdiagnoses the problem as 'too much time on higher-end restaurants'; the new plan again relies on a Bing search and never schedules a location check, so the same error type recurs."
  },
  {
   "step": 61,
   "phase": "P3",
   "domain": "R2",
   "how": "The second Bing list (Palma, Westville Hudson, Awash Ethiopian, Union Square Cafe, Lillie's Victorian) is adopted as candidates 'near Washington Square Park'; the instruction wording drifts from 'within 1 block' to 'near'. Addresses visible at steps 68 (333 Hudson St), 72 (338 E 6th St, East Village), 76 (101 E 19th St) and 80 (13 E 17th St, 'steps from Union Square') are never compared with the constraint."
  },
  {
   "step": 106,
   "phase": "P3",
   "domain": "R5",
   "how": "Assistant, asked to reassess, writes as 'Confirmed Information' that 'All identified restaurants are within a block of Washington Square Park' and 'All ... offer dine-in services' although neither was ever verified, then emits TERMINATE; the Orchestrator continues anyway (steps 107-111)."
  },
  {
   "step": 112,
   "phase": "P6",
   "domain": "R3",
   "how": "The Assistant's next model call fails with an Azure content_filter 400 and the run crashes; the harness's own final-answer pass over the transcript emits 'FINAL ANSWER: Westville Hudson, Awash Ethiopian Restaurant' (neither within 1 block, no vegan menu ever seen). Ground truth: Shanghai Villa."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H3",
  "H4"
 ],
 "external_effect": "none",
 "m_step": 112,
 "m_kind": "wrong_output",
 "distance": 106,
 "distance_turns": 51,
 "evidence_present": "yes",
 "evidence_step": 13,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "replan",
 "c_step": 48,
 "c_effective": "no",
 "controls": [
  "EVS",
  "TC",
  "JUDGE",
  "STALL"
 ],
 "control_primary": "EVS",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "1.3",
  "3.2"
 ],
 "secondary": {
  "o_step": 112,
  "o_phase": "P6",
  "o_domain": "R3",
  "o_kind": "interface",
  "relation": "harness"
 },
 "confidence": "medium",
 "notes": "The state first deviates at step 6 when the Orchestrator treats Bing's generic 'restaurants near WSP' listing (step 5) as the set of restaurants within 1 block and never performs the distance derivation its own step-1 plan listed, so the whole run verifies menus of restaurants that cannot be the answer; the WebSurfer's step-5 search itself returned what Bing returns, so I place the fault in the integration rather than in the observation (gold = step 5, one step earlier). Contradicting addresses were in the Orchestrator's input from step 13 on (28 Cornelia St; later 430 Lafayette St at 33, 42 E 20th St at 56, 333 Hudson St at 68, '338 E 6th St, East Village' at 72) and were never mentioned; the step-47/48 replan reacted to the navigation stall, not to the location error, and reproduced it with a second Bing list. Strongest alternatives: step 5 (environment/search result mislabelled by the query echo, as in gold) or step 1 (plan relying on a web search to satisfy a geometric constraint); the content-filter crash at step 112 and the harness-generated final answer are recorded as harness_fault=both and a harness-relation secondary, and the repeated menu-page failures (steps 25-45, 92-99) are a further independent R3/R4 obstacle that prevented any vegan-menu verification."
}


==> anc/records/ww-hc-051.claude.json <==
{
 "trace_id": "ww-hc-051",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 123,
 "gold_step": 5,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "framework_fallback_answer",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 1,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G",
  "B"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 1,
   "phase": "P1",
   "domain": "R2",
   "how": "Initial plan lists 'The audio transcript could not be generated' as a verified fact, yet assigns FileSurfer to 'play' and 'manually listen to' the mp3 and extract page numbers; FileSurfer has no audio capability and ComputerTerminal (the only member able to run speech-to-text code) is never assigned in this or any later plan."
  },
  {
   "step": 3,
   "phase": "P2",
   "domain": "R5",
   "how": "Instruction 'listen to the audio file' dispatched to FileSurfer, which can only re-render the converter output and returns the identical 'Error. Could not transcribe this audio' at step 5."
  },
  {
   "step": 10,
   "phase": "P4",
   "domain": "R5",
   "how": "Ledger records 'progress is being made' and re-dispatches the same 'play the file using an audio player' instruction to FileSurfer verbatim (steps 11 and 15), yielding the same error at steps 13 and 17 (step repetition)."
  },
  {
   "step": 18,
   "phase": "P5",
   "domain": "R5",
   "how": "Orchestrator detects the loop but responds by instructing the user to listen on 'a different device' (steps 19, 23, 27, 38, 42) although the task premise is that the user cannot listen; Assistant answers TERMINATE four times (21, 25, 29, 40, 44) without any answer reaching the user."
  },
  {
   "step": 32,
   "phase": "P5",
   "domain": "R2",
   "how": "Replan #1 names the 'root cause' as inability to play the audio but again plans a manual listening guide for the user plus a FileSurfer 'permissions check' (step 36 returns the same error)."
  },
  {
   "step": 47,
   "phase": "P5",
   "domain": "R2",
   "how": "Replan #2 moves to online transcription services; WebSurfer has no file-upload path, hits a Google sign-in wall (61), types the invented address 'example@gmail.com' (65), then clicks the TalkNotes upload box four times with no file dialog (77, 81, 85, 89) while the ledger keeps asserting 'not in a loop'."
  },
  {
   "step": 100,
   "phase": "P5",
   "domain": "R2",
   "how": "Replan #3 repeats the TurboScribe route (103, 107) and ends at its sign-up page (115); the last two ledgers (116, 120) again fall back to telling the user to install OTranscribe."
  },
  {
   "step": 122,
   "phase": "P6",
   "domain": "R3",
   "how": "Replan counter exceeded (121); the harness termination path emits 'FINAL ANSWER: 23, 45, 78, 102, 156', a list that appears in no agent step and is unrelated to the (never obtained) transcript; ground truth 132, 133, 134, 197, 245."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5",
  "R3"
 ],
 "dynamics": [
  "H1",
  "H2",
  "H3",
  "H7"
 ],
 "external_effect": "none",
 "m_step": 122,
 "m_kind": "wrong_output",
 "distance": 121,
 "distance_turns": 28,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "before_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "self",
 "d_step": 18,
 "c_kind": "replan",
 "c_step": 31,
 "c_effective": "no",
 "controls": [
  "STALL",
  "TC",
  "JUDGE",
  "PROV",
  "HUMAN"
 ],
 "control_primary": "STALL",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.3",
  "2.6",
  "1.1",
  "2.3",
  "3.2"
 ],
 "secondary": {
  "o_step": 0,
  "o_phase": "P0",
  "o_domain": "R3",
  "o_kind": "interface",
  "relation": "harness"
 },
 "confidence": "medium",
 "notes": "The agent-side state first deviates at step 1: the Orchestrator's plan acknowledges that transcription failed yet routes the task to FileSurfer as a listener, a capability it does not have, and never considers ComputerTerminal/Assistant running speech-to-text code; every later ledger, replan and dispatch inherits this misallocation, so gold step 5 (FileSurfer 'failed to transcribe') is only the first visible re-emission of the step-0 error. The strongest alternative origin is step 0 itself, where the harness file converter returned 'Error. Could not transcribe this audio' (recorded as secondary, relation harness); the final wrong list is a fabricated framework fallback at step 122 rather than any agent's answer, so an escalating stop rule (STALL/HUMAN) would have turned this into an honest no_output. Confidence is medium because one can defensibly place the origin at step 0 (environment/interface) or at step 18 (the first drift toward asking the user to listen)."
}


==> anc/records/ww-hc-053.claude.json <==
{
 "trace_id": "ww-hc-053",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 28,
 "gold_step": 24,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "annotator": "claude",
 "protocol_version": "0.2",
 "o_step": 21,
 "o_phase": "P5",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 21,
   "phase": "P5",
   "domain": "R2",
   "how": "After two Cloudflare blocks (ResearchGate step 8, ACS PDF step 20) the ledger declares the data unattainable and instructs the Assistant to 'use standard reference data ... close to 4 C and ~1100 atm' and 'calculate assuming these approximation values'; the step-1 educated guesses for trench temperature/pressure (never looked up) become inputs and the open DuPont R-12 property tables listed in the search results (steps 4, 12) are not tried."
  },
  {
   "step": 24,
   "phase": "P2",
   "domain": "R2",
   "how": "Assistant asserts 'from known data' a liquid density of 1.485 g/cm3 near 0 C, rounds it to 1.5 g/cm3 'for simplicity', ignores the pressure/temperature dependence and computes 312 g / 1.5 = 208 mL; no source was observed in the run."
  },
  {
   "step": 25,
   "phase": "P4",
   "domain": "R2",
   "how": "Ledger accepts the explicitly approximate result as satisfying a request that asks for the volume rounded to the nearest mL (is_request_satisfied=true)."
  },
  {
   "step": 27,
   "phase": "P6",
   "domain": "R2",
   "how": "FINAL ANSWER 208 emitted; ground truth 55."
  }
 ],
 "domains_crossed": [
  "R2"
 ],
 "dynamics": [
  "H2",
  "H3"
 ],
 "external_effect": "none",
 "m_step": 27,
 "m_kind": "wrong_output",
 "distance": 6,
 "distance_turns": 1,
 "evidence_present": "yes",
 "evidence_step": 4,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "hedge_only",
 "d_step": 24,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "TC",
  "PROV",
  "JUDGE",
  "HUMAN"
 ],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": [
  "1.1",
  "3.3"
 ],
 "secondary": {
  "o_step": 8,
  "o_phase": "P2",
  "o_domain": "R4",
  "o_kind": "environment",
  "relation": "independent"
 },
 "confidence": "medium",
 "notes": "Steps 4-20 are blocked lookups that leave the state correct but empty; the state first deviates at step 21 when the orchestrator converts its unverified step-1 guesses (4 C, ~1100 atm) into calculation inputs and authorises an approximate density for a question that demands an integer to the nearest mL, although accessible DuPont R-12 property tables were visible in the step-4 and step-12 search results and were never opened. The strongest alternative origin is the gold step 24, where the Assistant fabricates the 1.5 g/cm3 density (o_kind=fabrication); I treat it as the first hop because the instruction at 21 explicitly requested an assumed value. The Assistant's hedges ('roughly', 'for simplicity') were repeated by the ledger at 25 but never acted on."
}


==> anc/records/ww-hc-054.claude.json <==
{
 "trace_id": "ww-hc-054",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 19,
 "gold_step": 15,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": null,
 "annotator": "claude-pilot",
 "protocol_version": "0.2",
 "o_step": 15,
 "o_phase": "P2",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": [
  "G"
 ],
 "o_vs_gold": "same",
 "hops": [
  {
   "step": 15,
   "phase": "P2",
   "domain": "R2",
   "how": "Instructed (step 13) to search for the 2023 roster, WebSurfer instead clicks the 'Roster' link on the current NPB player page and returns the active roster stamped 'UPDATE: At the end of 2024 season' (18 Yamasaki, 19 Uehara, 20 Sugiura), which post-dates the July-2023 reference point."
  },
  {
   "step": 16,
   "phase": "P4",
   "domain": "R5",
   "how": "Orchestrator ledger integrates the 2024 roster as if it were July 2023, ignores the date stamp and the inconsistency that #19 is now Uehara (not Tamai), declares is_request_satisfied=true and derives 'Yamasaki, Uehara'."
  },
  {
   "step": 18,
   "phase": "P6",
   "domain": "R2",
   "how": "Final-answer generation emits 'Yamasaki, Sugiyura' (18 and 20 from the stale roster), which even differs from the ledger's own derivation; ground truth Yoshida, Uehara (2023 roster)."
  }
 ],
 "domains_crossed": [
  "R2",
  "R5"
 ],
 "dynamics": [
  "H2",
  "H3"
 ],
 "external_effect": "none",
 "m_step": 18,
 "m_kind": "wrong_output",
 "distance": 3,
 "distance_turns": 1,
 "evidence_present": "yes",
 "evidence_step": 11,
 "evidence_timing": "before_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": [
  "PROV",
  "TC",
  "JUDGE"
 ],
 "control_primary": "PROV",
 "restore_reach": "sufficient",
 "mast_modes": [
  "1.1",
  "3.3",
  "2.6"
 ],
 "secondary": null,
 "confidence": "high",
 "notes": "The state first deviates at step 15 when WebSurfer substitutes the current (end-2024) active roster for the requested 2023 roster; Tamai's number 19 found at step 11 was itself correct for July 2023, so earlier steps carry no error. The NPB page already displayed 'UPDATE: At the end of 2024 season' at step 11 (repeated at step 15, together with #19 listed as Uehara rather than Tamai), so the temporal mismatch was in the Orchestrator's input at steps 12 and 16 and was ignored. Strongest alternative origin is step 16 (Orchestrator integration of undated evidence, o_kind=integration); the step-18 final answer additionally diverging from the step-16 ledger is a second, coordination-type defect but both values are wrong for the same reason."
}

==> anc/records/ww-hc-056.claude.json <==
{
 "trace_id": "ww-hc-056",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 129,
 "gold_step": 4,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "framework_fallback_answer",
 "run_truncated": false,
 "o_step": 2,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": ["G", "B"],
 "o_vs_gold": "earlier",
 "hops": [
  {
   "step": 2,
   "phase": "P1",
   "domain": "R2",
   "how": "First ledger rewrites the task's fixed source ('According to Google Finance') into 'using Google Finance or another credible financial resource'; the source constraint is dropped from the working task state and the step-1 fact sheet's unverified 'educated guess' (early 2000s) stays attached."
  },
  {
   "step": 4,
   "phase": "P2",
   "domain": "R2",
   "how": "Acting on the relaxed instruction (step 3), WebSurfer runs a generic Bing query instead of opening Google Finance; results are stock-split articles with no price series (gold step)."
  },
  {
   "step": 5,
   "phase": "P1",
   "domain": "R5",
   "how": "Orchestrator picks Macrotrends from the Bing results and from here on every instruction names Macrotrends/Yahoo/Nasdaq; Google Finance is never dispatched to in any of the 30 rounds (only mentioned in passing at steps 36 and 66)."
  },
  {
   "step": 24,
   "phase": "P1",
   "domain": "R5",
   "how": "Yahoo history page is open at its default Jan-2024..Jan-2025 range (step 23); instead of specifying a date range the orchestrator says 'continue to search', so WebSurfer scrolls 2024 daily rows one viewport at a time (27); the same scroll-without-range pattern recurs at 61-65 and 103-111."
  },
  {
   "step": 32,
   "phase": "P4",
   "domain": "R5",
   "how": "With the Yahoo date picker already opened (step 31), the orchestrator judges 'in a loop' and redirects to 'refine search or another website'; stall declared (33) and replan (34) misdiagnoses the root cause as page-load timeouts, restating the 2001/2007 guess and the multi-source plan."
  },
  {
   "step": 68,
   "phase": "P1",
   "domain": "R2",
   "how": "Second and third replans (68, 95) carry the guess forward as 'mid-2000s' / '2005-2010' and instruct to filter to that window; the Bing -> Macrotrends -> Yahoo-scroll cycle repeats (steps 38-65, 72-92, 99-111) with no datum ever extracted."
  },
  {
   "step": 119,
   "phase": "P2",
   "domain": "R2",
   "how": "Date filter finally typed as 01/01/2000-12/31/2010 (steps 119, 127), a window chosen from the guess that would have excluded the true year 2018; 'Done' is never clicked before the round budget ends."
  },
  {
   "step": 128,
   "phase": "P6",
   "domain": "R5",
   "how": "Harness stops at 'Max rounds (30) reached' and scenario.py emits 'FINAL ANSWER: 2007', a value produced by no agent step and matching the plan's iPhone-2007 educated guess; ground truth 2018."
  }
 ],
 "domains_crossed": ["R2", "R5"],
 "dynamics": ["H1", "H2", "H3", "H6", "H7"],
 "external_effect": "none",
 "m_step": 128,
 "m_kind": "wrong_output",
 "distance": 126,
 "distance_turns": 30,
 "evidence_present": "yes",
 "evidence_step": 0,
 "evidence_timing": "before_origin",
 "evidence_read": "acknowledged_not_acted",
 "d_kind": "self",
 "d_step": 12,
 "c_kind": "replan",
 "c_step": 34,
 "c_effective": "no",
 "controls": ["TC", "JUDGE", "STALL", "PROV"],
 "control_primary": "TC",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": ["1.1", "1.3", "2.6", "3.2"],
 "secondary": {
  "o_step": 128,
  "o_phase": "P6",
  "o_domain": "R5",
  "o_kind": "fabrication",
  "relation": "harness"
 },
 "confidence": "medium",
 "notes": "The task pins the source ('According to Google Finance'), but the step-2 ledger relaxes it to 'Google Finance or another credible financial resource'; after that no instruction in 30 rounds targets Google Finance (it is only name-dropped at steps 36 and 66), the team cycles through Bing, Macrotrends (whose page states it is 'adjusted for splits and dividends', steps 15/45/76, never acknowledged) and Yahoo's default one-year table, hits max rounds, and the harness emits the plan's unverified 'educated guess' as FINAL ANSWER 2007 (truth 2018). Gold step 4 is a consequence: WebSurfer's generic Bing query was permitted by the relaxed step-3 instruction. Strongest alternative origin is step 32 (P4, R5, decision): with Yahoo's date picker already open at step 31, the orchestrator declared a loop and redirected to other sites instead of dictating the dates, postponing the only workable approach until steps 115-127 when the budget ran out; the step-1 educated guess (P1, R2, fabrication) is the other candidate since it supplies the wrong value itself."
}


==> anc/records/ww-hc-058.claude.json <==
{
 "trace_id": "ww-hc-058",
 "annotator": "claude",
 "protocol_version": "0.2",
 "source": "ww-hc",
 "system": "Magentic-One",
 "n_steps": 106,
 "gold_step": 22,
 "gold_modes": null,
 "outcome": "wrong_output",
 "harness_fault": "none",
 "run_truncated": false,
 "o_step": 55,
 "o_phase": "P1",
 "o_domain": "R2",
 "o_kind": "decision",
 "o_invariant": ["G"],
 "o_vs_gold": "later",
 "hops": [
  {"step": 55, "phase": "P1", "domain": "R2", "how": "FileSurfer proposes to identify 'numpy.polynomial issues' by scanning issue title/body for the literal string 'numpy.polynomial' (instead of the repository's component label), and to take the oldest by created_at without checking the closed state."},
  {"step": 57, "phase": "P2", "domain": "R5", "how": "Orchestrator adopts the keyword-proxy plan and dispatches ComputerTerminal to run it."},
  {"step": 63, "phase": "P1", "domain": "R2", "how": "Assistant re-implements the script with pagination but keeps the same title/body keyword filter; the filter is now the team's standing definition of the target set."},
  {"step": 76, "phase": "P3", "domain": "R2", "how": "Orchestrator reads the label list (step 75), extracts only '06 - Regression' and ignores 'component: numpy.polynomial' sitting in the same output; keyword filter retained."},
  {"step": 82, "phase": "P1", "domain": "R2", "how": "Replan after stall carries the keyword filter unchanged into fetch_issues_verbose.py."},
  {"step": 86, "phase": "P3", "domain": "R2", "how": "Script returns #22669 (created 2022-11-24) as 'oldest issue' - the oldest Regression issue whose text mentions 'numpy.polynomial', not the oldest closed issue carrying the numpy.polynomial component label (2018)."},
  {"step": 87, "phase": "P4", "domain": "R2", "how": "Orchestrator accepts #22669 as the target issue without cross-checking against the component label or the web UI; subsequent steps only look up when the label was added to this issue."},
  {"step": 105, "phase": "P6", "domain": "R2", "how": "Final answer 11/24/22 emitted; ground truth 04/15/18."}
 ],
 "domains_crossed": ["R2", "R5"],
 "dynamics": ["H1", "H2", "H4"],
 "external_effect": "none",
 "m_step": 105,
 "m_kind": "wrong_output",
 "distance": 50,
 "distance_turns": 17,
 "evidence_present": "yes",
 "evidence_step": 75,
 "evidence_timing": "after_origin",
 "evidence_read": "seen_not_used",
 "d_kind": "none",
 "d_step": null,
 "c_kind": "none",
 "c_step": null,
 "c_effective": "n/a",
 "controls": ["JUDGE", "EVS", "TEST", "TC"],
 "control_primary": "JUDGE",
 "restore_reach": "no_fault_in_plan_or_policy",
 "mast_modes": ["1.1", "3.2"],
 "secondary": null,
 "confidence": "medium",
 "notes": "The state first deviates at step 55 when the team substitutes a title/body keyword match for 'numpy.polynomial issue', a proxy that excludes the 2018 issue carrying the 'component: numpy.polynomial' label; everything afterwards (label-name fix, pagination, replan) refines the wrong target set. The label list at step 75 contained 'component: numpy.polynomial' and was in the Orchestrator's input at step 76, but only '06 - Regression' was extracted. Strongest alternative origin is step 76 (integration: the component label was visible and ignored), and the gold step 22 marks only the earlier navigation stall, which was recovered and does not reach the final error."
}


==> anc/schema_skeleton.json <==
{
 "trace_id": null,
 "annotator": null,
 "protocol_version": "0.2",
 "source": null,
 "system": null,
 "n_steps": null,
 "gold_step": null,
 "gold_modes": null,
 "outcome": null,
 "harness_fault": null,
 "run_truncated": null,
 "o_step": null,
 "o_phase": null,
 "o_domain": null,
 "o_kind": null,
 "o_invariant": [],
 "o_vs_gold": null,
 "hops": [
  {
   "step": null,
   "phase": null,
   "domain": null,
   "how": null
  }
 ],
 "domains_crossed": [],
 "dynamics": [],
 "external_effect": null,
 "m_step": null,
 "m_kind": null,
 "distance": null,
 "distance_turns": null,
 "evidence_present": null,
 "evidence_step": null,
 "evidence_timing": null,
 "evidence_read": null,
 "d_kind": null,
 "d_step": null,
 "c_kind": null,
 "c_step": null,
 "c_effective": null,
 "controls": [],
 "control_primary": null,
 "restore_reach": null,
 "mast_modes": [],
 "secondary": null,
 "confidence": null,
 "notes": null
}

==> anc/scripts/aggregate.py <==
"""Validate annotation records and print a pilot summary.

Usage: python3 -I scripts/aggregate.py annotation/pilot [annotator]
"""
import collections
import glob
import json
import os
import statistics
import sys

d = sys.argv[1]
ann = sys.argv[2] if len(sys.argv) > 2 else "claude-pilot"
skel = json.load(open(os.path.join(os.path.dirname(d), "schema_skeleton.json")))
ALLOWED = {
    "o_phase": {f"P{i}" for i in range(8)},
    "o_domain": {f"R{i}" for i in range(1, 7)},
    "o_kind": {"decision", "integration", "fabrication", "interface", "environment", "coordination", "specification"},
    "o_vs_gold": {"same", "earlier", "later", "n/a"},
    "external_effect": {"none", "reversible", "irreversible", "unknown"},
    "m_kind": {"wrong_output", "incomplete", "stall_or_loop", "crash_or_error", "unsafe_action", "budget_exhausted"},
    "evidence_present": {"yes", "no", "unclear"},
    "evidence_read": {"used", "acknowledged_not_acted", "seen_not_used", "not_seen", "n/a"},
    "evidence_timing": {"before_origin", "after_origin", "n/a"},
    "outcome": {"wrong_output", "no_output", "unsafe", "process_only"},
    "harness_fault": {"none", "provider_error", "framework_fallback_answer", "both"},
    "d_kind": {"none", "hedge_only", "self", "other_agent", "verifier_or_tool", "human"},
    "c_kind": {"none", "retry", "replan", "rollback", "compensate", "escalate_or_ask", "terminate"},
    "c_effective": {"yes", "partial", "no", "n/a"},
    "control_primary": {"TC", "POL", "IFS", "EVS", "PROV", "TEST", "JUDGE", "STAGE", "CKPT", "COORD", "STALL", "HUMAN"},
    "restore_reach": {"sufficient", "no_external_effect", "no_contaminated_shared_state", "no_fault_in_plan_or_policy", "n/a"},
    "confidence": {"high", "medium", "low"},
}
recs, problems = [], []
for fp in sorted(glob.glob(os.path.join(d, f"*.{ann}.json"))):
    r = json.load(open(fp))
    tid = r.get("trace_id") or os.path.basename(fp).split(".")[0]
    missing = set(skel) - set(r)
    extra = set(r) - set(skel)
    if missing or extra:
        problems.append((tid, f"keys missing={sorted(missing)} extra={sorted(extra)}"))
    for k, allowed in ALLOWED.items():
        v = r.get(k)
        if v is not None and v not in allowed:
            problems.append((tid, f"{k}={v!r} not in allowed"))
    for k in ("dynamics",):
        bad = [x for x in (r.get(k) or []) if x not in {f"H{i}" for i in range(1, 8)}]
        if bad:
            problems.append((tid, f"dynamics bad {bad}"))
    bad = [x for x in (r.get("controls") or []) if x not in ALLOWED["control_primary"]]
    if bad:
        problems.append((tid, f"controls bad {bad}"))
    if r.get("o_step") is not None and r.get("m_step") is not None and r.get("distance") != r["m_step"] - r["o_step"]:
        problems.append((tid, f"distance {r.get('distance')} != m-o {r['m_step']-r['o_step']}"))
    recs.append(r)

print(f"# Pilot summary — {len(recs)} records by {ann}\n")
if problems:
    print("## Validation problems")
    for t, p in problems:
        print(f"- {t}: {p}")
    print()


def dist(key, pick=None):
    c = collections.Counter()
    for r in recs:
        v = r.get(key)
        if isinstance(v, list):
            for x in v:
                c[x] += 1
        else:
            c[v] += 1
    return ", ".join(f"{k}={n}" for k, n in c.most_common())


print("## Per-trace table\n")
print("| trace | src | o_step | gold | vs | phase | dom | kind | m_step | dist | evid | read | D | C | ctrl* | ckpt ok | ext | dyn | conf |")
print("|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|---|")
for r in recs:
    print(f"| {r['trace_id']} | {r['source']} | {r['o_step']} | {r['gold_step']} | {r['o_vs_gold']} | {r['o_phase']} | {r['o_domain']} | {r['o_kind']} | {r['m_step']} | {r['distance']} | {r['evidence_present']} | {r['evidence_read']} | {r['d_kind']} | {r['c_kind']} | {r['control_primary']} | {r['restore_reach']} | {r['external_effect']} | {','.join(r['dynamics'] or [])} | {r['confidence']} |")

print("\n## Distributions\n")
for k in ("o_phase", "o_domain", "o_kind", "o_vs_gold", "m_kind", "evidence_present", "evidence_read", "d_kind", "c_kind",
          "c_effective", "control_primary", "controls", "restore_reach", "external_effect", "dynamics", "confidence", "o_invariant",
          "outcome", "harness_fault", "run_truncated", "evidence_timing"):
    print(f"- **{k}**: {dist(k)}")

ww = [r for r in recs if r["source"].startswith("ww") and r.get("distance") is not None and r.get("outcome") != "process_only"]
if ww:
    ds = [r["distance"] for r in ww]
    print(f"\n- **distance (W&W, steps)**: n={len(ds)} median={statistics.median(ds)} mean={statistics.mean(ds):.1f} min={min(ds)} max={max(ds)}")
    rel = [r["distance"] / max(1, r["n_steps"] - 1) for r in ww]
    print(f"- **origin position (W&W, o_step/(n-1))**: median={statistics.median([r['o_step']/max(1,r['n_steps']-1) for r in ww]):.2f}")
    print(f"- **distance / run length**: median={statistics.median(rel):.2f}")
    gd = [r["gold_step"] - r["o_step"] for r in ww if r.get("gold_step") is not None and r.get("o_step") is not None]
    print(f"- **gold_step − o_step**: {sorted(gd)}")
mad = [r for r in recs if r["source"].startswith("mad") and r.get("distance_turns") is not None]
if mad:
    print(f"- **distance_turns (MAD)**: {[r['distance_turns'] for r in mad]}")
print("\n## MAST crosswalk (own labels vs gold)\n")
for r in recs:
    print(f"- {r['trace_id']}: ours={r.get('mast_modes')} gold={r.get('gold_modes')}")
print("\n## Notes\n")
for r in recs:
    print(f"- **{r['trace_id']}** ({r['o_phase']}/{r['o_domain']}/{r['o_kind']}): {r.get('notes')}")


==> anc/scripts/normalize.py <==
"""Normalize raw failure trajectories into one readable text file + meta JSON per trace.

Usage: python3 -I scripts/normalize.py <raw_dir> <out_dir>

Who&When: history list -> numbered steps "### step i [role/name]".
MAD: raw trace string -> line-numbered text "L0001| ...".
Raw files are untrusted data: this script only reads and reformats them.
"""
import glob
import json
import os
import sys

raw, out = sys.argv[1], sys.argv[2]
os.makedirs(out, exist_ok=True)
index = []


def write(tid, meta, text):
    meta = dict(meta, trace_id=tid, n_chars=len(text))
    with open(os.path.join(out, tid + ".txt"), "w") as f:
        f.write(text)
    with open(os.path.join(out, tid + ".meta.json"), "w") as f:
        json.dump(meta, f, indent=1, ensure_ascii=False)
    index.append(meta)


# --- Who&When ---------------------------------------------------------------
for sub, tag in (("Hand-Crafted", "ww-hc"), ("Algorithm-Generated", "ww-ag")):
    for fp in sorted(glob.glob(os.path.join(raw, "who_and_when", "Who&When", sub, "*.json")),
                     key=lambda p: int(os.path.basename(p)[:-5])):
        d = json.load(open(fp))
        n = int(os.path.basename(fp)[:-5])
        tid = f"{tag}-{n:03d}"
        h = d["history"]
        parts = [f"# TASK: {d['question'].strip()}",
                 f"# GROUND TRUTH: {d.get('groundtruth', d.get('ground_truth'))}", ""]
        for i, m in enumerate(h):
            who = m.get("role", "")
            if m.get("name"):
                who += "/" + m["name"]
            parts.append(f"### step {i} [{who}]")
            parts.append(str(m.get("content", "")).rstrip())
            parts.append("")
        meta = {
            "source": tag,
            "system": "Magentic-One" if tag == "ww-hc" else "AG2 (CaptainAgent)",
            "n_steps": len(h),
            "gold_step": int(d["mistake_step"]) if str(d.get("mistake_step", "")).strip().lstrip("-").isdigit() else None,
            "gold_agent": d.get("mistake_agent"),
            "gold_reason": d.get("mistake_reason"),
            "gold_modes": None,
            "task": d["question"].strip(),
            "level": d.get("level"),
        }
        write(tid, meta, "\n".join(parts))

# --- MAD (human-labelled) ----------------------------------------------------
m = json.load(open(os.path.join(raw, "mad", "MAD_human_labelled_dataset.json")))
for x in m:
    tid = f"mad-human-{x['trace_id']:03d}"
    tr = x["trace"]
    if isinstance(tr, str) and tr.lstrip().startswith("{"):
        try:  # JSON-in-a-string: pretty print so embedded newlines become real lines
            tr = json.loads(tr)
        except json.JSONDecodeError:
            pass
    if isinstance(tr, str):
        text = tr
    else:
        text = json.dumps(tr, indent=1, ensure_ascii=False)
        # expand escaped newlines inside long string values for readability
        text = "\n".join(ln.replace("\\n", "\n      ") for ln in text.split("\n"))
    lines = text.split("\n")
    numbered = "\n".join(f"L{i+1:04d}| {ln}" for i, ln in enumerate(lines))
    modes = []
    for a in x["annotations"]:
        votes = sum(bool(a.get(k)) for k in ("annotator_1", "annotator_2", "annotator_3"))
        if votes >= 2:
            modes.append(a["failure mode"].split("\n")[0].strip())
    meta = {
        "source": "mad-human",
        "system": x["mas_name"],
        "benchmark": x["benchmark_name"],
        "n_steps": len(lines),
        "gold_step": None,
        "gold_modes": modes,
        "gold_modes_version": "MAST-dev (4-category, pre-publication numbering)",
    }
    write(tid, meta, numbered)

# --- MAD (full, LLM-labelled) -- index only; text written on demand ---------
full = json.load(open(os.path.join(raw, "mad", "MAD_full_dataset.json")))
full_index = []
for x in full:
    tr = x["trace"]
    text = tr if isinstance(tr, str) else json.dumps(tr, ensure_ascii=False)
    full_index.append({
        "trace_id": f"mad-full-{x['trace_id']:04d}",
        "source": "mad-full", "system": x["mas_name"], "llm": x.get("llm_name"),
        "benchmark": x["benchmark_name"], "n_chars": len(text),
        "gold_modes": sorted(k for k, v in x["mast_annotation"].items() if v),
    })
json.dump(full_index, open(os.path.join(out, "_mad_full_index.json"), "w"), indent=0)
json.dump(index, open(os.path.join(out, "_index.json"), "w"), indent=0, ensure_ascii=False)
print(f"wrote {len(index)} traces to {out}; mad-full index {len(full_index)}")


==> anc/scripts/stats.py <==
"""Compute paper numbers/tables from annotation/full and raw Who&When. Writes paper/generated/*.tex and fig."""
import collections, glob, json, re, statistics as st
import matplotlib; matplotlib.use("Agg"); import matplotlib.pyplot as plt

R = [json.load(open(f)) for f in sorted(glob.glob("annotation/full/*.claude.json"))]
F = [r for r in R if r.get("outcome") != "process_only"]
N = len(R); ww = [r for r in F if r["source"].startswith("ww")]
mac = {}
def m(k, v): mac[k] = v
def pct(a, b): return f"{100*a/b:.0f}"
C = lambda k, rs=F: collections.Counter(r.get(k) for r in rs)

m("Nann", N); m("Nfail", len(F)); m("Nww", len(ww)); m("Nmad", sum(r["source"].startswith("mad") for r in R))
m("Nhc", sum(r["source"] == "ww-hc" for r in R)); m("Nag", sum(r["source"] == "ww-ag" for r in R))
ev = C("evidence_present"); rd = C("evidence_read")
m("EvYes", ev["yes"]); m("EvYesPct", pct(ev["yes"], len(F)))
unused = rd["seen_not_used"] + rd["acknowledged_not_acted"]
m("EvUnused", unused); m("EvUnusedPct", pct(unused, ev["yes"])); m("EvUsed", rd["used"])
m("EvAck", rd["acknowledged_not_acted"]); m("EvSeen", rd["seen_not_used"])
before = sum(1 for r in F if r.get("evidence_timing") == "before_origin"); m("EvBefore", before)
det = [r for r in F if r["d_kind"] not in (None, "none", "hedge_only")]; m("Det", len(det)); m("DetPct", pct(len(det), len(F)))
resp = [r for r in F if r["c_kind"] not in (None, "none")]; m("Resp", len(resp))
eff = sum(r.get("c_effective") == "yes" for r in F); part = sum(r.get("c_effective") == "partial" for r in F)
m("RespEff", eff); m("RespPartial", part)
# W&W timing
d = [r["distance"] for r in ww if r.get("distance") is not None]
pos = [r["o_step"] / max(1, r["n_steps"] - 1) for r in ww if r.get("o_step") is not None]
m("DistMed", st.median(d)); m("DistMean", f"{st.mean(d):.1f}"); m("DistMax", max(d))
m("OriginPosMed", f"{st.median(pos):.2f}")
rel = [r["distance"] / max(1, r["n_steps"] - 1) for r in ww if r.get("distance") is not None]; m("DistRelMed", f"{st.median(rel):.2f}")
# agreement with human gold (W&W decisive step)
g = [r for r in ww if r.get("gold_step") is not None and r.get("o_step") is not None]
same = sum(r["o_step"] == r["gold_step"] for r in g); w1 = sum(abs(r["o_step"] - r["gold_step"]) <= 1 for r in g)
earl = sum(r["o_step"] < r["gold_step"] for r in g); late = sum(r["o_step"] > r["gold_step"] for r in g)
m("GoldN", len(g)); m("GoldSame", same); m("GoldSamePct", pct(same, len(g))); m("GoldWOne", w1); m("GoldWOnePct", pct(w1, len(g)))
m("GoldEarlier", earl); m("GoldLater", late)
gaps = sorted(r["gold_step"] - r["o_step"] for r in g if r["o_step"] < r["gold_step"]); m("GoldGapMed", st.median(gaps) if gaps else 0)
for src in ("ww-hc", "ww-ag"):
    gs = [r for r in g if r["source"] == src]; k = "Hc" if src == "ww-hc" else "Ag"
    m(f"Gold{k}N", len(gs)); m(f"Gold{k}WOnePct", pct(sum(abs(r["o_step"] - r["gold_step"]) <= 1 for r in gs), len(gs)))
# harness faults among annotated
hf = C("harness_fault"); m("HarnAnn", hf["framework_fallback_answer"] + hf["both"])
m("ExtNone", C("external_effect")["none"]); m("RestoreSuff", C("restore_reach")["sufficient"]); m("RestorePlan", C("restore_reach")["no_fault_in_plan_or_policy"])
m("Secondary", sum(1 for r in F if r.get("secondary")))
m("ConfHigh", C("confidence")["high"]); m("ConfMed", C("confidence")["medium"]); m("ConfLow", C("confidence")["low"])

# mechanical scan of all Who&When traces
pat = re.compile(r"content_filter|content management policy|Error code: 400", re.I)
tot = {"Hand-Crafted": [0, 0, 0], "Algorithm-Generated": [0, 0, 0]}
blame = collections.Counter(); goldpos = []
for sub in tot:
    for fp in glob.glob(f"data/raw/who_and_when/Who&When/{sub}/*.json"):
        dd = json.load(open(fp)); h = dd["history"]; txt = "\n".join(x.get("content", "") for x in h)
        tot[sub][0] += 1
        if pat.search(txt):
            tot[sub][1] += 1
            if "FINAL ANSWER" in h[-1]["content"]: tot[sub][2] += 1; blame[dd["mistake_agent"]] += 1
        goldpos.append(int(dd["mistake_step"]) / max(1, len(h) - 1))
m("WWhcN", tot["Hand-Crafted"][0]); m("WWhcCrash", tot["Hand-Crafted"][1]); m("WWhcFallback", tot["Hand-Crafted"][2])
m("WWhcCrashPct", pct(tot["Hand-Crafted"][1], tot["Hand-Crafted"][0])); m("WWagCrash", tot["Algorithm-Generated"][1]); m("WWagN", tot["Algorithm-Generated"][0])
m("FallbackBlameOrch", blame.get("Orchestrator", 0)); m("FallbackBlameOther", sum(blame.values()) - blame.get("Orchestrator", 0))
m("GoldPosMedAll", f"{st.median(goldpos):.2f}")

with open("paper/generated/numbers.tex", "w") as f:
    for k, v in mac.items(): f.write(f"\\newcommand{{\\n{k}}}{{{v}}}\n")

# table: origin phase x domain
ph = [f"P{i}" for i in range(8)]; dm = [f"R{i}" for i in range(1, 7)]
cnt = collections.Counter((r["o_phase"], r["o_domain"]) for r in F)
rows = []
for p in ph:
    vals = [cnt[(p, x)] for x in dm]; tot_ = sum(vals)
    if tot_ == 0: continue
    rows.append(p + "&" + "&".join(str(v) if v else "--" for v in vals) + f"&{tot_}\\\\")
coltot = [sum(cnt[(p, x)] for p in ph) for x in dm]
rows.append("\\midrule Total&" + "&".join(map(str, coltot)) + f"&{len(F)}\\\\")
open("paper/generated/tab_origin.tex", "w").write("\n".join(rows))

def dist_rows(key, order, labels):
    c = C(key); return "\n".join(f"{labels.get(k,k)}&{c[k]}&{pct(c[k],len(F))}\\%\\\\" for k in order if c[k])
kinds = ["decision", "fabrication", "integration", "coordination", "specification", "interface", "environment"]
open("paper/generated/tab_kind.tex", "w").write(dist_rows("o_kind", kinds, {}))
ctl = ["TC","POL","IFS","EVS","PROV","TEST","JUDGE","STAGE","CKPT","COORD","STALL","HUMAN"]
any_c = collections.Counter(c for r in F for c in (r.get("controls") or []))
prim = C("control_primary")
open("paper/generated/tab_controls.tex", "w").write("\n".join(f"{c}&{prim[c]}&{any_c[c]}&{pct(any_c[c],len(F))}\\%\\\\" for c in ctl if any_c[c] or prim[c]))
dyn = collections.Counter(h for r in F for h in (r.get("dynamics") or []))
m2 = ",".join(f"{h}={dyn[h]}" for h in [f"H{i}" for i in range(1,8)])
open("paper/generated/dyn.txt","w").write(m2)

# figure: (a) origin position vs gold position; (b) evidence pipeline
fig, ax = plt.subplots(1, 2, figsize=(9, 3.1))
ax[0].hist([pos, [r["gold_step"]/max(1,r["n_steps"]-1) for r in g]], bins=10, range=(0,1), label=["Episode origin (ours)", "Dataset decisive step"], color=["#0f5f7a","#c9a227"])
ax[0].set_xlabel("Position in run (0 = start, 1 = end)"); ax[0].set_ylabel("Traces"); ax[0].legend(fontsize=8, frameon=False); ax[0].set_title("(a) Where the fault enters", fontsize=10)
stages = ["Failed runs", "Contradicting\nevidence present", "Evidence\nacted on", "Deviation\ndetected", "Effective\nresponse"]
vals = [len(F), ev["yes"], rd["used"], len(det), eff]
ax[1].bar(range(5), vals, color=["#7a7f88", "#0f5f7a", "#0f5f7a", "#c9a227", "#c9a227"])
for i, v in enumerate(vals): ax[1].text(i, v + 1, str(v), ha="center", fontsize=8)
ax[1].set_xticks(range(5)); ax[1].set_xticklabels(stages, fontsize=7); ax[1].set_title("(b) Evidence, detection, response", fontsize=10)
for a in ax: a.spines[["top","right"]].set_visible(False)
plt.tight_layout(); plt.savefig("paper/figures/fig_results.pdf")
print(json.dumps(mac, indent=0)); print(m2)

# ---- additional analyses (v2) ---------------------------------------------
# per-corpus breakdown
def share(rs, pred): return pct(sum(1 for r in rs if pred(r)), len(rs)) if rs else "--"
rows = []
for src, lab in (("ww-hc", "W\\&W hand-crafted (Magentic-One)"), ("ww-ag", "W\\&W algorithm-gen.\\ (CaptainAgent)"), ("mad-human", "MAD (mixed)")):
    rs = [r for r in F if r["source"] == src]
    dd = [r["distance"] for r in rs if r.get("distance") is not None and src != "mad-human"]
    rows.append("&".join([lab, str(len(rs)),
        share(rs, lambda r: r["o_phase"] in ("P1", "P2")), share(rs, lambda r: r["o_kind"] == "fabrication"),
        share(rs, lambda r: r["o_phase"] == "P0"), share(rs, lambda r: r["evidence_present"] == "yes"),
        share(rs, lambda r: r["d_kind"] not in (None, "none", "hedge_only")),
        str(st.median(dd)) if dd else "--", share(rs, lambda r: r["harness_fault"] in ("framework_fallback_answer", "both"))]) + "\\\\")
open("paper/generated/tab_corpus.tex", "w").write("\n".join(rows))
# propagation structure
hops = [len(r.get("hops") or []) for r in F]; dcs = [len(set(r.get("domains_crossed") or [])) for r in F]
m("HopsMed", st.median(hops)); m("HopsMin", min(hops)); m("HopsMax", max(hops))
m("DomOne", dcs.count(1)); m("DomTwo", dcs.count(2)); m("DomThreePlus", sum(1 for x in dcs if x >= 3))
m("SecIndep", sum(1 for r in F if r.get("secondary") and r["secondary"].get("relation") == "independent"))
m("SecHarness", sum(1 for r in F if r.get("secondary") and r["secondary"].get("relation") == "harness"))
for k in ("decision", "fabrication", "integration", "coordination"):
    dd = [r["distance"] for r in ww if r["o_kind"] == k and r.get("distance") is not None]
    m("Dist" + k.capitalize(), st.median(dd) if dd else "--"); m("Count" + k.capitalize(), len(dd))
m("NoOutput", sum(1 for r in F if r["outcome"] == "no_output")); m("WrongOutput", sum(1 for r in F if r["outcome"] == "wrong_output"))
# MAST crosswalk: our 14-mode labels vs origin cells
MAST = {"1.1": "Disobey task specification", "1.2": "Disobey role specification", "1.3": "Step repetition", "1.4": "Loss of conversation history", "1.5": "Unaware of stopping conditions",
        "2.1": "Conversation reset", "2.2": "Fail to ask for clarification", "2.3": "Task derailment", "2.4": "Information withholding", "2.5": "Ignored other agent's input", "2.6": "Reasoning--action mismatch",
        "3.1": "Premature termination", "3.2": "No or incomplete verification", "3.3": "Incorrect verification"}
rows = []; nmodes = []
for code, name in MAST.items():
    rs = [r for r in F if code in (r.get("mast_modes") or [])]
    if len(rs) < 5: continue
    cells = collections.Counter((r["o_phase"], r["o_domain"]) for r in rs); kinds = collections.Counter(r["o_kind"] for r in rs)
    top = ", ".join(f"{p}/{d} ({n})" for (p, d), n in cells.most_common(3))
    kd = ", ".join(f"{k} {n}" for k, n in kinds.most_common(3))
    rows.append(f"{code} {name}&{len(rs)}&{len(cells)}&{top}&{kd}\\\\")
open("paper/generated/tab_mast.tex", "w").write("\n".join(rows))
for r in F: nmodes.append(len(r.get("mast_modes") or []))
m("ModesPerRun", f"{st.mean(nmodes):.1f}")
m("MastIncVerKinds", len(set(r["o_kind"] for r in F if "3.3" in (r.get("mast_modes") or []))))
with open("paper/generated/numbers.tex", "w") as f:
    for k, v in mac.items(): f.write(f"\\newcommand{{\\n{k}}}{{{v}}}\n")
print("v2 ok", mac["HopsMed"], mac["DomTwo"], mac["DomThreePlus"], mac["DistDecision"], mac["DistFabrication"], mac["DistIntegration"])

